Subfactors of index less than 5, part 4: vines

We eliminate 38 infinite families of possible principal graphs as part of the classification of subfactors up to index 5. A number-theoretic result of Calegari-Morrison-Snyder, generalizing Asaeda-Yasuda, reduces each infinite family to a finite number of cases. We provide algorithms for computing the effective constants that are required for this result, and we obtain 28 possible principal graphs. The Ostrik d-number test and an algebraic integer test reduce this list to 7 graphs in the index range (4,5) which actually occur as principal graphs.

==> code/EliminatingVinesCode.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     83253,       2023]
NotebookOptionsPosition[     81160,       1953]
NotebookOutlinePosition[     81550,       1970]
CellTagsIndexPosition[     81507,       1967]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\"", ",", 
     "\"\<C:\\\\Documents and Settings\\\\James Tener\\\\My \
Documents\\\\Research\\\\fusionatlas\\\\package\\\\\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{
  3.4639432324475317`*^9, {3.466349552826638*^9, 3.466349595652286*^9}, {
   3.47629798274012*^9, 3.4762980126030607`*^9}, 3.4913980117418528`*^9, {
   3.491398043198366*^9, 3.491398043738175*^9}, 3.4941755697542467`*^9, {
   3.4964370819643383`*^9, 3.496437082465371*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.491398045613247*^9, 3.4913980747253838`*^9}, 
   3.493386227791291*^9, 3.4933880513379173`*^9, 3.493388175424914*^9, 
   3.4933882395123587`*^9, 3.4935781520305634`*^9, 3.494009670088436*^9, 
   3.494175584615616*^9, 3.494182496384251*^9, 3.494270904157859*^9, 
   3.494339552511339*^9, 3.495715037753869*^9, 3.495820646650685*^9, 
   3.4958230329319887`*^9, 3.495828651210677*^9, 3.495904915541428*^9, 
   3.4959823853582673`*^9, 3.4959909783443747`*^9, 3.4959930191589217`*^9, 
   3.4959931775366573`*^9, 3.496243001596013*^9, {3.4962467332919283`*^9, 
   3.496246759028936*^9}, {3.4963548839973373`*^9, 3.496354902423834*^9}, 
   3.496437104181151*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", "\<\"/Users/scott/projects/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", "/Users/scott/projects/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.491398045613247*^9, 3.4913980747253838`*^9}, 
   3.493386227791291*^9, 3.4933880513379173`*^9, 3.493388175424914*^9, 
   3.4933882395123587`*^9, 3.4935781520305634`*^9, 3.494009670088436*^9, 
   3.494175584615616*^9, 3.494182496384251*^9, 3.494270904157859*^9, 
   3.494339552511339*^9, 3.495715037753869*^9, 3.495820646650685*^9, 
   3.4958230329319887`*^9, 3.495828651210677*^9, 3.495904915541428*^9, 
   3.4959823853582673`*^9, 3.4959909783443747`*^9, 3.4959930191589217`*^9, 
   3.4959931775366573`*^9, 3.496243001596013*^9, {3.4962467332919283`*^9, 
   3.496246759028936*^9}, {3.4963548839973373`*^9, 3.496354902423834*^9}, 
   3.4964371041841087`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["EliminatingVinesCode.nb", "Title",
 CellChangeTimes->{{3.496244851195606*^9, 3.4962448641842833`*^9}}],

Cell["Calculating N", "Subtitle",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.4962448456175857`*^9, 3.4962448499538207`*^9}}],

Cell[CellGroupData[{

Cell["Utilities", "Subsection",
 CellChangeTimes->{{3.4962449242706833`*^9, 3.4962449313909216`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LowestPower", "[", 
   RowBox[{"p_", ",", "q_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"Exponent", "[", 
    RowBox[{"p", ",", "q", ",", 
     RowBox[{
      RowBox[{"-", "#"}], "&"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4941757968507953`*^9, 3.494175819903944*^9}, {
  3.4958274542795744`*^9, 3.495827458075032*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HalfIfEven", "[", "n_Integer", "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Mod", "[", 
       RowBox[{"n", ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"n", "/", "2"}], ",", "n"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4763045865158834`*^9, 3.476304614446045*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindFj", "[", 
   RowBox[{"g_GradedBigraph", ",", "q_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "x", "}"}], ",", 
    RowBox[{"Expand", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"GraphRank", "[", "g", "]"}], "+", "j"}], ")"}]}], 
       RowBox[{"CharacteristicPolynomial", "[", 
        RowBox[{
         RowBox[{"GraphAdjacencyMatrix", "[", 
          RowBox[{"Translate", "[", 
           RowBox[{"g", ",", "j"}], "]"}], "]"}], ",", "x"}], "]"}]}], "/.", 
      RowBox[{"x", "\[Rule]", 
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"q", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}]}], ")"}]}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.4756266101038*^9, 3.4756266739908943`*^9}, {
   3.475626740584765*^9, 3.475626754569174*^9}, {3.475628811572536*^9, 
   3.475628812875991*^9}, {3.4756288501828327`*^9, 3.4756288580762167`*^9}, {
   3.475706062352634*^9, 3.475706073312916*^9}, {3.4764789395975027`*^9, 
   3.4764789459473333`*^9}, 3.4767288230931587`*^9, {3.4771539636162558`*^9, 
   3.477153965248603*^9}, {3.477154020518077*^9, 3.477154094173989*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindModifiedFj", "[", 
   RowBox[{"g_GradedBigraph", ",", "q_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"q", "-", 
      RowBox[{"q", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}]}], ")"}], 
    RowBox[{"FindFj", "[", 
     RowBox[{"g", ",", "q", ",", "j"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4756266101038*^9, 3.4756266739908943`*^9}, {
  3.475626740584765*^9, 3.475626754569174*^9}, {3.475628811572536*^9, 
  3.475628812875991*^9}, {3.4756288501828327`*^9, 3.4756288580762167`*^9}, {
  3.475706062352634*^9, 3.475706073312916*^9}, {3.476478967234562*^9, 
  3.476478979591319*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Working with A, B,C", "Subsection",
 CellChangeTimes->{{3.496244949957619*^9, 3.4962449612738914`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CheckACandidate", "[", 
    RowBox[{"g_GradedBigraph", ",", "candidate_", ",", "q_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"rank", "=", 
       RowBox[{"GraphRank", "[", "g", "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"And", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"q", "^", "rank"}], " ", "candidate"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"-", "rank"}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{"candidate", " ", "/.", " ", 
             RowBox[{"q", "\[Rule]", 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}]}]}]}], ")"}]}]}], "]"}], "\[Equal]", 
        RowBox[{"FindModifiedFj", "[", 
         RowBox[{"g", ",", "q", ",", "0"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"rank", "+", "1"}], ")"}]}], " ", "candidate"}], " ", 
          "-", " ", 
          RowBox[{
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "rank"}], "-", "1"}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{"candidate", " ", "/.", " ", 
             RowBox[{"q", "\[Rule]", 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}]}]}]}], ")"}]}]}], "]"}], "\[Equal]", 
        RowBox[{"FindModifiedFj", "[", 
         RowBox[{"g", ",", "q", ",", "1"}], "]"}]}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.475618843674224*^9, 3.475619146101285*^9}, {
  3.475619239913699*^9, 3.475619272808082*^9}, {3.475619304680286*^9, 
  3.475619437712634*^9}, {3.475619481946761*^9, 3.475619521610242*^9}, {
  3.475619774693306*^9, 3.475619792939225*^9}, {3.475619856478759*^9, 
  3.475619932536304*^9}, {3.4756267035555677`*^9, 3.4756267062257223`*^9}, {
  3.47562676571111*^9, 3.475626821117241*^9}, {3.475628840534531*^9, 
  3.4756288453506613`*^9}, {3.494175639073923*^9, 3.494175651932413*^9}, {
  3.495828492782869*^9, 3.495828494184885*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"FindAands", "[", 
    RowBox[{"g_GradedBigraph", ",", "q_", ",", " ", 
     RowBox[{"maxsteps_Integer:", "50"}]}], "]"}], " ", ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rank", "=", 
        RowBox[{"GraphRank", "[", "g", "]"}]}], ",", "n", ",", 
       RowBox[{"oldcandidate", "=", "0"}], ",", "candidate"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"n", "=", "rank"}], ",", 
        RowBox[{"n", "\[LessEqual]", 
         RowBox[{"rank", "+", "maxsteps"}]}], ",", 
        RowBox[{"n", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"candidate", " ", "=", " ", 
          RowBox[{"Expand", "[", 
           RowBox[{
            RowBox[{"q", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "rank"}], "-", "n"}], ")"}]}], 
            RowBox[{"(", " ", 
             RowBox[{
              RowBox[{"FindModifiedFj", "[", 
               RowBox[{"g", ",", "q", ",", "n"}], "]"}], "/.", 
              RowBox[{
               RowBox[{"q", "^", 
                RowBox[{"(", 
                 RowBox[{"k_", "/;", 
                  RowBox[{"k", "<", "0"}]}], ")"}]}], "\[Rule]", "0"}]}], 
             ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"And", "[", 
            RowBox[{
             RowBox[{"candidate", "\[Equal]", "oldcandidate"}], ",", 
             RowBox[{"CheckACandidate", "[", 
              RowBox[{"g", ",", "candidate", ",", "q"}], "]"}]}], "]"}], ",", 
           
           RowBox[{
            RowBox[{"Return", "[", 
             RowBox[{"{", 
              RowBox[{"candidate", ",", 
               RowBox[{
                RowBox[{"Max", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"LowestPower", "[", 
                    RowBox[{"candidate", ",", "q"}], "]"}]}], ",", "0"}], 
                 "]"}], "+", "1"}]}], "}"}], "]"}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"oldcandidate", "=", "candidate"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Find", " ", "A"}], ",", " ", 
        RowBox[{
         RowBox[{"then", " ", "s", " ", "is", " ", "max", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"smallest", " ", "exponent", " ", "of", " ", "A"}], 
              ")"}]}], ",", "0"}], "}"}]}], " ", "+", "1"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Message", "[", "\"\<Not found.  Try more steps?\>\"", "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", "$Failed", "]"}], ";"}]}], "\[IndentingNewLine]",
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FindA", "[", 
   RowBox[{"g_GradedBigraph", ",", "q_", ",", " ", 
    RowBox[{"maxsteps_Integer:", "50"}]}], "]"}], " ", ":=", 
  RowBox[{
   RowBox[{"FindAands", "[", 
    RowBox[{"g", ",", "q", ",", " ", "maxsteps"}], "]"}], 
   "\[LeftDoubleBracket]", "1", 
   "\[RightDoubleBracket]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Finds", "[", 
   RowBox[{"g_GradedBigraph", ",", " ", 
    RowBox[{"maxsteps_Integer:", "50"}]}], "]"}], " ", ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "q", "}"}], ",", 
    RowBox[{
     RowBox[{"FindAands", "[", 
      RowBox[{"g", ",", "q", ",", " ", "maxsteps"}], "]"}], 
     "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.475611103719898*^9, 3.4756112013510036`*^9}, {
   3.4756112582823057`*^9, 3.475611387146009*^9}, {3.4756115987406483`*^9, 
   3.47561168087818*^9}, {3.475614476516192*^9, 3.4756144812202377`*^9}, {
   3.475614643453475*^9, 3.4756147304997797`*^9}, {3.475614826776105*^9, 
   3.475614830287916*^9}, 3.475614978261365*^9, {3.4756150533343763`*^9, 
   3.475615121469956*^9}, {3.4756155167346354`*^9, 3.475615683752513*^9}, {
   3.4756157480350227`*^9, 3.4756159524371433`*^9}, {3.475616049511183*^9, 
   3.4756160656474524`*^9}, {3.475616480691166*^9, 3.475616526819913*^9}, {
   3.475616564389234*^9, 3.475616568023188*^9}, {3.4756166026845913`*^9, 
   3.475616631694354*^9}, {3.475616668606494*^9, 3.4756167590965433`*^9}, 
   3.475616837590434*^9, {3.475616927080579*^9, 3.475617054090549*^9}, {
   3.475617104149494*^9, 3.4756173291753407`*^9}, {3.475617368710271*^9, 
   3.4756173775794497`*^9}, {3.475617430483989*^9, 3.475617686146*^9}, {
   3.4756177532163773`*^9, 3.47561778695453*^9}, {3.4756178243621063`*^9, 
   3.4756178332073107`*^9}, {3.475617865239811*^9, 3.475617870511215*^9}, {
   3.4756181527559566`*^9, 3.475618173597783*^9}, {3.475618224294977*^9, 
   3.4756182478849287`*^9}, {3.475618692254478*^9, 3.4756186925599813`*^9}, {
   3.475618799812772*^9, 3.475618826854233*^9}, {3.475619154536193*^9, 
   3.475619224215026*^9}, {3.475619560999859*^9, 3.475619578967105*^9}, {
   3.475619665181188*^9, 3.47561975845277*^9}, {3.4756199253152943`*^9, 
   3.475619925638587*^9}, {3.475621451029975*^9, 3.475621577586528*^9}, {
   3.4756216730085363`*^9, 3.475621820597752*^9}, {3.4756218710803823`*^9, 
   3.475621994385844*^9}, {3.475626070618496*^9, 3.475626097460919*^9}, {
   3.475626195598135*^9, 3.4756261958830757`*^9}, {3.475626834951992*^9, 
   3.4756268684651957`*^9}, {3.475626935315393*^9, 3.475626963826912*^9}, 
   3.475628846219101*^9, {3.475705985985997*^9, 3.47570599820536*^9}, {
   3.475706096802691*^9, 3.475706103023231*^9}, {3.475707696169202*^9, 
   3.475707697351716*^9}, {3.4766417984773936`*^9, 3.476641799508877*^9}, {
   3.493579395362507*^9, 3.493579463036169*^9}, {3.4941756675448627`*^9, 
   3.494175753127925*^9}, {3.494175851198944*^9, 3.4941759287003856`*^9}, {
   3.4958284688985248`*^9, 3.4958284731145873`*^9}, 3.4958285041992846`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Returns", " ", "True", " ", "if", " ", "A", " ", "has", " ", "only", " ",
      "one", " ", "sign", " ", "change"}], ",", " ", 
    RowBox[{"and", " ", "False", " ", 
     RowBox[{"otherwise", ".", "  ", "If"}], " ", "True"}], ",", " ", 
    RowBox[{
    "this", " ", "means", " ", "that", " ", "A", " ", "is", " ", "in", " ", 
     "the", " ", "\"\<Salem Case\>\""}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ASalemFormQ", "[", "g_GradedBigraph", "]"}], ":=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "q", "}"}], ",", 
       RowBox[{"ASalemFormQ", "[", 
        RowBox[{
         RowBox[{"FindA", "[", 
          RowBox[{"g", ",", "q"}], "]"}], ",", "q"}], "]"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ASalemFormQ", "[", 
      RowBox[{"A_", ",", "q_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"SignChanges", "[", 
       RowBox[{"A", ",", "q"}], "]"}], "\[Equal]", "1"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.4772452478565474`*^9, 3.47724527451488*^9}, {
  3.494176005310546*^9, 3.49417602669129*^9}, {3.495828384707464*^9, 
  3.495828444142928*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Returns", " ", 
      RowBox[{"{", 
       RowBox[{"l", ",", "B", ",", "C"}], "}"}], " ", "where", " ", "A", 
      RowBox[{"(", "t", ")"}]}], "=", 
     RowBox[{
      RowBox[{"t", "^", 
       RowBox[{"(", 
        RowBox[{"-", "l"}], ")"}]}], "B", 
      RowBox[{"(", "t", ")"}], "C", 
      RowBox[{"(", "t", ")"}]}]}], ",", " ", 
    RowBox[{"B", " ", "and", " ", "C", " ", "are", " ", "polynomials"}], ",", 
    " ", 
    RowBox[{
     RowBox[{
     "and", " ", "B", " ", "is", " ", "a", " ", "maximal", " ", "self"}], "-", 
     RowBox[{"reciprocal", " ", "factor"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"FactorReciprocal", "[", 
     RowBox[{"F_", ",", "q_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"factorlist", "=", 
         RowBox[{"FactorList", "[", "F", "]"}]}], ",", "result", ",", "B", 
        ",", "laurentC"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"B", ",", "laurentC"}], "}"}], "=", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Times", " ", "@@", " ", 
            RowBox[{"Power", " ", "@@@", " ", "#"}]}], " ", "&"}], ")"}], " ",
          "/@", " ", 
         RowBox[{"GatherBy", "[", 
          RowBox[{"factorlist", ",", 
           RowBox[{
            RowBox[{"And", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
               "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               ">", "0"}], ",", 
              RowBox[{"ReciprocalPolynomialQ", "[", 
               RowBox[{
                RowBox[{
                "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                ",", "q"}], "]"}]}], "]"}], "&"}]}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"LowestPower", "[", 
           RowBox[{"laurentC", ",", "q"}], "]"}]}], ",", "B", ",", 
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"-", 
              RowBox[{"LowestPower", "[", 
               RowBox[{"laurentC", ",", "q"}], "]"}]}], ")"}]}], "laurentC"}],
           "]"}]}], "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.475719143656431*^9, 3.475719172633308*^9}, {
   3.475719299315505*^9, 3.4757193786674767`*^9}, {3.475719485927169*^9, 
   3.475719535675436*^9}, {3.475719704104988*^9, 3.4757197044644814`*^9}, {
   3.4757198153946857`*^9, 3.475719824656904*^9}, {3.4757198575119553`*^9, 
   3.475719859791786*^9}, {3.475719950277619*^9, 3.475720009033381*^9}, {
   3.475720051044632*^9, 3.475720051241585*^9}, {3.475720101394586*^9, 
   3.475720119808947*^9}, {3.4757203736289062`*^9, 3.475720374456985*^9}, {
   3.475720526463791*^9, 3.475720538688015*^9}, {3.475720635809614*^9, 
   3.475720635905613*^9}, {3.475720673551834*^9, 3.4757206880043173`*^9}, {
   3.475720737518548*^9, 3.475720773315798*^9}, {3.475720948191897*^9, 
   3.475720958313575*^9}, 3.4762981528447185`*^9, 3.4763013087226477`*^9, {
   3.476557375933019*^9, 3.4765573774652224`*^9}, {3.476755578024253*^9, 
   3.4767556180017376`*^9}, {3.4767556484254847`*^9, 3.476755694341509*^9}, 
   3.4767557285707283`*^9, {3.4767557726541166`*^9, 3.4767557727242174`*^9}, {
   3.4767562042647424`*^9, 3.4767562314137807`*^9}, {3.493386022529961*^9, 
   3.493386030555141*^9}, {3.494177837525141*^9, 3.4941778536983967`*^9}, {
   3.494177895158013*^9, 3.4941779991174994`*^9}, {3.4941780321149473`*^9, 
   3.494178118429061*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ReciprocalPolynomialQ", "[", 
    RowBox[{"F_", ",", "q_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"coefficientlist", "=", 
        RowBox[{"CoefficientList", "[", 
         RowBox[{"F", ",", "q"}], "]"}]}], ",", 
       RowBox[{"powerlist", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"#", ",", "q"}], "]"}], "&"}], "/@", " ", 
         RowBox[{"MonomialList", "[", "F", "]"}]}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"And", "[", 
      RowBox[{
       RowBox[{"Or", "[", 
        RowBox[{
         RowBox[{"coefficientlist", "==", 
          RowBox[{"Reverse", "[", "coefficientlist", "]"}]}], ",", 
         RowBox[{"coefficientlist", "\[Equal]", 
          RowBox[{"-", 
           RowBox[{"Reverse", "[", "coefficientlist", "]"}]}]}]}], "]"}], ",", 
       RowBox[{"powerlist", "\[Equal]", 
        RowBox[{
         RowBox[{"Exponent", "[", 
          RowBox[{"F", ",", "q"}], "]"}], "-", 
         RowBox[{"Reverse", "[", "powerlist", "]"}]}]}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4757195839549103`*^9, 3.4757196636321697`*^9}, {
   3.476302353595101*^9, 3.4763023964367037`*^9}, {3.4763024621511965`*^9, 
   3.4763025077667885`*^9}, {3.476302731999219*^9, 3.4763027496546063`*^9}, {
   3.477158597509467*^9, 3.4771586133622627`*^9}, 3.4933860314424686`*^9, {
   3.4941781349428062`*^9, 3.4941781355737133`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"SignChanges", "[", 
   RowBox[{"A_", ",", "q_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Length", "[", 
    RowBox[{"Split", "[", 
     RowBox[{
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"CoefficientList", "[", 
         RowBox[{
          RowBox[{"A", "*", 
           RowBox[{"q", "^", 
            RowBox[{"(", 
             RowBox[{"Exponent", "[", 
              RowBox[{"A", ",", "q", ",", 
               RowBox[{
                RowBox[{"-", "#"}], "&"}]}], "]"}], ")"}]}]}], ",", "q"}], 
         "]"}], ",", 
        RowBox[{
         RowBox[{"#", "\[NotEqual]", "0"}], "&"}]}], "]"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"#1", "*", "#2"}], ">", "0"}], "&"}]}], "]"}], "]"}], "-", 
   "1"}]}]], "Input",
 CellChangeTimes->{{3.478294196999189*^9, 3.4782942970330305`*^9}, {
  3.4782943306814146`*^9, 3.4782943592324686`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculating R", "Subsection",
 CellChangeTimes->{{3.496244986129632*^9, 3.496245007440275*^9}, {
  3.4962450411187024`*^9, 3.496245042991395*^9}}],

Cell[CellGroupData[{

Cell["Calculating R1", "Subsubsection",
 CellChangeTimes->{{3.4962450571016846`*^9, 3.4962450685481443`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BoundR1", "[", 
    RowBox[{"A_", ",", "q_", ",", 
     RowBox[{"maxsteps_Integer:", "50"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "B", ",", "C", ",", "l", ",", "m", ",", "length", ",", "s", ",", 
       "kthrootbound", ",", "dividends", ",", "k", ",", "zetak", ",", "r", 
       ",", 
       RowBox[{"goodk", "=", 
        RowBox[{"{", "}"}]}], ",", "period", ",", "n", ",", "Breciprocalsign",
        ",", "R1BoundList", ",", "R1Bound"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"DebugPrint", "[", 
       RowBox[{"\"\<Entering BoundR1 with A = \>\"", ",", "A"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", "B", ",", "C"}], "}"}], "=", 
       RowBox[{"FactorReciprocal", "[", 
        RowBox[{"A", ",", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Breciprocalsign", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"CoefficientList", "[", 
             RowBox[{"B", ",", "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
            "\[RightDoubleBracket]"}], "/", 
           RowBox[{
            RowBox[{"CoefficientList", "[", 
             RowBox[{"B", ",", "q"}], "]"}], "\[LeftDoubleBracket]", 
            RowBox[{"-", "1"}], "\[RightDoubleBracket]"}]}], ">", "0"}], ",", 
         "1", ",", 
         RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"m", "=", 
       RowBox[{"Exponent", "[", 
        RowBox[{"C", ",", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"length", "=", 
       RowBox[{"Length", "[", 
        RowBox[{"MonomialList", "[", 
         RowBox[{"Expand", "[", "C", "]"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"s", "=", 
       RowBox[{"Fold", "[", 
        RowBox[{"Times", ",", "1", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Prime", "[", "k", "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"PrimePi", "[", 
              RowBox[{"2", "*", "length"}], "]"}]}], "}"}]}], "]"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"kthrootbound", "=", 
       RowBox[{"2", "*", "s", "*", "m"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"dividends", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"j", "*", "s"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", 
           RowBox[{"4", "*", "m"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"DebugPrint", "[", 
       RowBox[{
       "\"\<Upper bound on k for primitive kth root of unity to be a root is \
\>\"", ",", "kthrootbound"}], "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"k", "=", "3"}], ",", 
        RowBox[{"k", "\[LessEqual]", "kthrootbound"}], ",", 
        RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{"k", ",", "10000"}], "]"}], "\[Equal]", "0"}], ",", 
           RowBox[{
            RowBox[{"DebugPrint", "[", 
             RowBox[{"\"\<At k=\>\"", ",", "k"}], "]"}], ";"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"Or", "@@", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{"#", ",", "k"}], "]"}], "\[Equal]", "0"}], "&"}], "/@",
               "dividends"}], ")"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"zetak", "=", 
             RowBox[{"Exp", "[", 
              RowBox[{"2", "Pi", " ", 
               RowBox[{"I", " ", "/", "k"}]}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"r", "=", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"C", "/.", 
                RowBox[{"q", "\[Rule]", 
                 RowBox[{"Conjugate", "[", "zetak", "]"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"C", "/.", 
                RowBox[{"q", "\[Rule]", "zetak"}]}], ")"}]}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"RootReduce", "[", 
               RowBox[{"Together", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"r", "^", 
                   RowBox[{"(", 
                    RowBox[{"2", "k"}], ")"}]}], "-", "1"}], "\[Equal]", 
                 "0"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"n", "=", "1"}], ",", 
                 RowBox[{"n", "\[LessEqual]", 
                  RowBox[{"HalfIfEven", "[", "k", "]"}]}], ",", 
                 RowBox[{"n", "+=", "1"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"RootReduce", "[", 
                    RowBox[{"Together", "[", 
                    RowBox[{
                    RowBox[{"r", "-", 
                    RowBox[{"Breciprocalsign", " ", "*", " ", 
                    RowBox[{"zetak", "^", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", 
                    RowBox[{"(", 
                    RowBox[{"n", "-", "l"}], ")"}]}], "+", 
                    RowBox[{"Exponent", "[", 
                    RowBox[{"B", ",", "q"}], "]"}]}], ")"}]}]}]}], "\[Equal]",
                     "0"}], "]"}], "]"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"DebugPrint", "[", 
                    RowBox[{
                    "\"\<zeta \>\"", ",", "k", ",", "\"\< is a root of F\>\"",
                     ",", "n"}], "]"}], ";", "\[IndentingNewLine]", 
                    RowBox[{"goodk", "=", 
                    RowBox[{"Union", "[", 
                    RowBox[{"goodk", ",", 
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"k", ",", "n"}], "}"}], "}"}]}], "]"}]}]}]}], 
                   "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
             "]"}], ";"}]}], "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"period", " ", "=", 
       RowBox[{"HalfIfEven", "[", 
        RowBox[{"LCM", " ", "@@", " ", 
         RowBox[{"goodk", "[", 
          RowBox[{"[", 
           RowBox[{"All", ",", "1"}], "]"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"R1BoundList", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"1", "/", "2"}], "*", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Total", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Exponent", "[", 
                 RowBox[{
                  RowBox[{"Cyclotomic", "[", 
                   RowBox[{
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", "q"}], "]"}], ",", "q"}], 
                 "]"}], " ", "&"}], ")"}], "/@", " ", "#"}], "]"}], "&"}], 
           ")"}], " ", "/@", " ", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Select", "[", 
             RowBox[{"goodk", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"2", "*", 
                    RowBox[{
                    "#", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "-", 
                   RowBox[{"2", "*", "p"}]}], ",", 
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "1", 
                   "\[RightDoubleBracket]"}]}], "]"}], "\[Equal]", "0"}], 
               "&"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"p", ",", "1", ",", "period"}], "}"}]}], "]"}]}]}], "+", 
        
        RowBox[{"GetRForBRootsOfUnity", "[", 
         RowBox[{"B", ",", "q"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"R1Bound", "=", 
       RowBox[{"Max", "@@", "R1BoundList"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"DebugPrint", "[", 
       RowBox[{
       "\"\<|R1| achieves its maximum \>\"", ",", "R1Bound", ",", 
        "\"\< at P\>\"", ",", 
        RowBox[{
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"1", ",", 
             RowBox[{"Length", "[", "R1BoundList", "]"}]}], "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{
             "R1BoundList", "\[LeftDoubleBracket]", "#", 
              "\[RightDoubleBracket]"}], "\[Equal]", "R1Bound"}], "&"}], ",", 
           "1"}], "]"}], "\[LeftDoubleBracket]", "1", 
         "\[RightDoubleBracket]"}], ",", "\"\<.\>\""}], "]"}], ";", 
      "\[IndentingNewLine]", "R1Bound"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.4941846521340675`*^9, 3.494184695846923*^9}, {
   3.494184742113451*^9, 3.4941847643053617`*^9}, {3.494184802870816*^9, 
   3.4941848052342143`*^9}, {3.494185659823053*^9, 3.4941856618659906`*^9}, {
   3.494185771093051*^9, 3.4941857844122033`*^9}, {3.4941864772184095`*^9, 
   3.494186477258467*^9}, {3.4941872518823214`*^9, 3.494187307852803*^9}, {
   3.494189914510994*^9, 3.494189934890298*^9}, {3.4941900122715664`*^9, 
   3.4941900181299906`*^9}, {3.4941900508870926`*^9, 
   3.4941901008289056`*^9}, {3.494190164580576*^9, 3.4941902171762047`*^9}, {
   3.4941931352922497`*^9, 3.494193226263059*^9}, 3.4941932843966513`*^9, {
   3.4941939876278477`*^9, 3.4941939879382944`*^9}, {3.494194682206603*^9, 
   3.494194734191354*^9}, {3.4942716378728895`*^9, 3.4942716456941357`*^9}, {
   3.4942720527494526`*^9, 3.494272070985675*^9}, {3.494272145803258*^9, 
   3.4942721517417965`*^9}, {3.494272579086288*^9, 3.494272591273813*^9}, {
   3.4942735732262926`*^9, 3.494273575819815*^9}, {3.4942743067841587`*^9, 
   3.494274308726836*^9}, {3.494274386984683*^9, 3.4942743919515276`*^9}, {
   3.4942744328679147`*^9, 3.494274479652388*^9}, {3.494347420354742*^9, 
   3.494347427755384*^9}, {3.4943474698358927`*^9, 3.4943474796700335`*^9}, {
   3.4943475674462495`*^9, 3.4943475689383955`*^9}, {3.4943477698372736`*^9, 
   3.494347776476821*^9}, {3.494347953601514*^9, 3.4943479676216736`*^9}, {
   3.4943480033230095`*^9, 3.4943481501541424`*^9}, {3.4943481813990707`*^9, 
   3.4943481985937953`*^9}, {3.495825811687643*^9, 3.495825813740595*^9}, {
   3.495825901987488*^9, 3.4958259163080797`*^9}, {3.4958259662699213`*^9, 
   3.4958261273215027`*^9}, 3.4958264594290495`*^9, {3.4958275314505405`*^9, 
   3.4958275407639327`*^9}, {3.495905210420685*^9, 3.495905260445138*^9}, {
   3.4960008595828977`*^9, 3.4960008598833294`*^9}, {3.4962468442715087`*^9, 
   3.496246847476117*^9}, {3.496281941268512*^9, 3.4962819477278*^9}, 
   3.4962888472187805`*^9, 3.496354220823741*^9, {3.496354957212616*^9, 
   3.49635496532428*^9}, {3.4963570290818176`*^9, 3.496357030593992*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Calculating R2 (modulo finding the derivative bound for roots on the circle)\
\>", "Subsubsection",
 CellChangeTimes->{{3.4962450916213217`*^9, 3.4962451524287586`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GetRForB", "[", 
    RowBox[{"B_", ",", "q_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"roots", "=", 
        RowBox[{"q", "/.", 
         RowBox[{"Solve", "[", 
          RowBox[{
           RowBox[{"B", "\[Equal]", "0"}], ",", "q"}], "]"}]}]}], ",", 
       "roottally", ",", "rootsofunity", ",", "nonrootsofunity", ",", 
       "Rforrootsofunity", ",", "Rfornonrootsofunity"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Not", "[", 
         RowBox[{"ListQ", "[", "roots", "]"}], "]"}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], "]"}]}], "]"}], ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{"B", " ", "is", " ", "constant"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"roottally", "=", 
       RowBox[{"Tally", "[", "roots", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"nonrootsofunity", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"roottally", ",", 
         RowBox[{
          RowBox[{"Not", "[", 
           RowBox[{"RootOfUnityQ", "[", 
            RowBox[{
            "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
            "]"}], "]"}], "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"rootsofunity", "=", 
       RowBox[{"Select", "[", 
        RowBox[{"roottally", ",", 
         RowBox[{
          RowBox[{"RootOfUnityQ", "[", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "]"}],
           "&"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
         RowBox[{
         "Count", " ", "roots", " ", "of", " ", "unity", " ", "besides"}], 
         " ", "\[PlusMinus]", 
         RowBox[{"1", " ", "as", " ", "half"}]}], ",", " ", 
        RowBox[{
        "to", " ", "account", " ", "for", " ", "complex", " ", 
         "conjugate"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Rforrootsofunity", "=", 
       RowBox[{"Fold", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "+", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"Or", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                "\[Equal]", "1"}], ",", 
               RowBox[{
                RowBox[{
                "#2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                "\[Equal]", 
                RowBox[{"-", "1"}]}]}], "]"}], ",", 
             RowBox[{
             "#2", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{
              RowBox[{
              "#2", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "/", "2"}]}], "]"}]}], "&"}], ",", "0", ",", "rootsofunity"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Rfornonrootsofunity", "=", 
       RowBox[{"Fold", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "+", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
              "#2", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              ">", "1"}], ",", 
             RowBox[{
             "#2", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             ",", "0"}], "]"}]}], "&"}], ",", "0", ",", "nonrootsofunity"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Rforrootsofunity", ",", "Rfornonrootsofunity"}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetRForBRootsOfUnity", "[", 
    RowBox[{"B_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"GetRForB", "[", 
     RowBox[{"B", ",", "q"}], "]"}], "\[LeftDoubleBracket]", "1", 
    "\[RightDoubleBracket]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetRForBRepeatedRoots", "[", 
    RowBox[{"B_", ",", "q_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"GetRForB", "[", 
     RowBox[{"B", ",", "q"}], "]"}], "\[LeftDoubleBracket]", "2", 
    "\[RightDoubleBracket]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.4763084327865486`*^9, 3.476308477911435*^9}, {
   3.4763085139432464`*^9, 3.4763085686318846`*^9}, {3.4763086402949314`*^9, 
   3.47630866860564*^9}, {3.476308714691909*^9, 3.4763088063637266`*^9}, {
   3.4764963382050767`*^9, 3.476496340238*^9}, {3.4764964372374783`*^9, 
   3.476496440912763*^9}, {3.476757362650419*^9, 3.4767573652441487`*^9}, {
   3.4767574791479344`*^9, 3.476757582887104*^9}, {3.4782865939164925`*^9, 
   3.478286597481619*^9}, {3.4782870138703566`*^9, 3.478287015823165*^9}, {
   3.478287048690426*^9, 3.4782870552098*^9}, {3.478287468083483*^9, 
   3.4782874694654703`*^9}, {3.4782878318765917`*^9, 3.478287849742282*^9}, {
   3.478288034097371*^9, 3.4782880392547874`*^9}, {3.4782881182984467`*^9, 
   3.47828819735212*^9}, {3.4782882447602897`*^9, 3.4782883429815245`*^9}, {
   3.478288401725995*^9, 3.4782884070736847`*^9}, {3.4782885103822355`*^9, 
   3.478288565411363*^9}, {3.4782934314083233`*^9, 3.4782934350735936`*^9}, 
   3.493386032177805*^9, {3.4941802769929233`*^9, 3.494180287628216*^9}, {
   3.494180352000779*^9, 3.4941803547347107`*^9}, {3.494181135647608*^9, 
   3.4941812056883216`*^9}, {3.4941813955112734`*^9, 3.494181407137992*^9}, {
   3.494181462407466*^9, 3.494181492310464*^9}, {3.4941815949180064`*^9, 
   3.4941816197136607`*^9}, {3.4941816508985023`*^9, 
   3.4941817528250656`*^9}, {3.4941820722944403`*^9, 3.494182084021302*^9}, {
   3.4941821448187246`*^9, 3.4941823350322385`*^9}, {3.495827484783437*^9, 
   3.495827485033797*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Putting it all together", "Subsection",
 CellChangeTimes->{{3.496245156654835*^9, 3.4962451648466144`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BoundR", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"maxsteps_Integer:", "50"}]}], "]"}], ":=", 
   "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "A", ",", "l", ",", "B", ",", "C", ",", "q", ",", "R1Bound", ",", 
       "R2BoundCircle", ",", "R2BoundLine", ",", "RBound", ",", "N"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"DebugPrint", "[", "\"\<Entering BoundR.\>\"", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"A", "=", 
       RowBox[{"FindA", "[", 
        RowBox[{"g", ",", "q", ",", "maxsteps"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", "B", ",", "C"}], "}"}], "=", 
       RowBox[{"FactorReciprocal", "[", 
        RowBox[{"A", ",", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"R1Bound", "=", 
       RowBox[{"BoundR1", "[", 
        RowBox[{"A", ",", "q", ",", "maxsteps"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SignChanges", "[", 
          RowBox[{"A", ",", "q"}], "]"}], "\[Equal]", "1"}], ",", 
        RowBox[{
         RowBox[{"Return", "[", "R1Bound", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"R2BoundCircle", "=", 
       RowBox[{"GetRForBRepeatedRoots", "[", 
        RowBox[{"B", ",", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"R2BoundLine", "=", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{"SignChanges", "[", 
          RowBox[{"A", ",", "q"}], "]"}]}], "+", "1"}]}], " ", ";", 
      "\[IndentingNewLine]", 
      RowBox[{"RBound", "=", 
       RowBox[{"R1Bound", "+", "R2BoundCircle", "+", "R2BoundLine"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"DebugPrint", "[", 
       RowBox[{"\"\<|R| bound is \>\"", ",", "RBound"}], "]"}], ";", 
      "\[IndentingNewLine]", "RBound"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.49427557277522*^9, 3.49427575097435*^9}, {
   3.494276641998691*^9, 3.4942767251357493`*^9}, {3.494276967408557*^9, 
   3.4942770118415623`*^9}, {3.4942770596693816`*^9, 3.49427723193365*^9}, {
   3.4942772933507385`*^9, 3.4942773077511587`*^9}, {3.4942773466262827`*^9, 
   3.4942773690580907`*^9}, {3.4943400674818306`*^9, 3.494340133867288*^9}, {
   3.494340409032957*^9, 3.494340409343403*^9}, {3.494346929789344*^9, 
   3.4943469298794737`*^9}, {3.494347071122571*^9, 3.494347071563205*^9}, {
   3.4943475608067026`*^9, 3.4943475635506477`*^9}, {3.4943476165368385`*^9, 
   3.4943476165869102`*^9}, {3.494347704773717*^9, 3.494347704933947*^9}, {
   3.495824922949701*^9, 3.495824939102928*^9}, {3.4958252101827216`*^9, 
   3.4958253282324686`*^9}, {3.4958253594874115`*^9, 3.495825377433216*^9}, 
   3.4958259414842815`*^9, 3.4958260771794014`*^9, {3.4958261479010944`*^9, 
   3.4958262618148947`*^9}, {3.495826860565856*^9, 3.4958268635801907`*^9}, {
   3.4958313541172657`*^9, 3.4958313565808077`*^9}, {3.496330316078072*^9, 
   3.496330316859195*^9}, {3.496352519206936*^9, 3.496352519257008*^9}, {
   3.4964374578975058`*^9, 3.4964374589477043`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"FindKGamma", "[", 
   RowBox[{"g_GradedBigraph", ",", 
    RowBox[{"maxsteps_Integer", ":", "50"}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"polyList", ",", "q"}], "}"}], ",", 
    RowBox[{
     RowBox[{"polyList", "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
         "^", 
         RowBox[{
         "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "&"}],
        "/@", 
       RowBox[{"FactorList", "[", 
        RowBox[{"FindFj", "[", 
         RowBox[{"g", ",", "q", ",", 
          RowBox[{"Max", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"Finds", "[", 
              RowBox[{"g", ",", "maxsteps"}], "]"}], "-", 
             RowBox[{"GraphRank", "[", "g", "]"}]}]}], "]"}]}], "]"}], 
        "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Round", "[", 
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{"DeleteCases", "[", 
         RowBox[{
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"q", "/.", 
               RowBox[{"NSolve", "[", 
                RowBox[{
                 RowBox[{"#", "\[Equal]", "0"}], ",", "q"}], "]"}]}], "&"}], 
             ")"}], "/@", "polyList"}], "]"}], ",", "q"}], "]"}], "^", "4"}], 
       "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4958209760843873`*^9, 3.4958209780472097`*^9}, {
   3.4958211433248672`*^9, 3.4958211747800975`*^9}, {3.495822813105894*^9, 
   3.495822829269136*^9}, {3.495822896916408*^9, 3.4958229799357843`*^9}, {
   3.495823138233405*^9, 3.49582314941949*^9}, {3.4958254885930557`*^9, 
   3.495825488723243*^9}, {3.495825527028323*^9, 3.4958255283301954`*^9}, 
   3.495828692379875*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"FindN", "[", 
    RowBox[{"g_GradedBigraph", ",", 
     RowBox[{"maxsteps_Integer:", "50"}]}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"q", ",", "KGamma", ",", "RBound", ",", "N", ",", "s"}], "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"DebugPrint", "[", 
       RowBox[{"\"\<Entering FindN with g = \>\"", ",", 
        RowBox[{"GraphToString", "[", "g", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"KGamma", "=", 
       RowBox[{"FindKGamma", "[", 
        RowBox[{"g", ",", "maxsteps"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"s", "=", 
       RowBox[{"Finds", "[", 
        RowBox[{"g", ",", "maxsteps"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"RBound", "=", 
       RowBox[{"BoundR", "[", 
        RowBox[{"g", ",", "maxsteps"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"N", " ", "=", " ", 
       RowBox[{
        RowBox[{"4", "*", "KGamma"}], " ", "+", " ", 
        RowBox[{"9", "*", "RBound"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"DebugPrint", "[", 
       RowBox[{
       "\"\<K(\[CapitalGamma]): \>\"", ",", "KGamma", ",", 
        "\"\<. |R|\[LessEqual]\>\"", ",", "RBound", ",", "\"\<. N=\>\"", ",", 
        "N", ",", "\"\<. s=\>\"", ",", "s", ",", "\"\<.\>\""}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Max", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"4", "*", "KGamma"}], "+", 
         RowBox[{"9", "*", "RBound"}]}], ",", "s"}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.476310095837899*^9, 3.4763101424148736`*^9}, {
   3.477171052268531*^9, 3.477171178800475*^9}, {3.4772438537318945`*^9, 
   3.477243884996851*^9}, {3.4772440005429983`*^9, 3.4772440041481824`*^9}, {
   3.477244065386238*^9, 3.477244068430616*^9}, {3.4772442385352144`*^9, 
   3.477244247458045*^9}, {3.4772446243700175`*^9, 3.477244668333234*^9}, {
   3.477244719586933*^9, 3.4772447197772064`*^9}, {3.4772447550379086`*^9, 
   3.4772447552181683`*^9}, {3.4941763019370737`*^9, 
   3.4941763337628365`*^9}, {3.494277391650126*^9, 3.4942773995413156`*^9}, {
   3.494277436613884*^9, 3.4942774469785805`*^9}, {3.494277498872165*^9, 
   3.494277517698861*^9}, {3.4943407040271378`*^9, 3.4943408062641473`*^9}, {
   3.494341962166253*^9, 3.4943419724510417`*^9}, {3.4943432981472993`*^9, 
   3.4943433347899885`*^9}, {3.494343377411275*^9, 3.494343387786194*^9}, {
   3.4943468529989247`*^9, 3.4943469008978*^9}, {3.4958255136691136`*^9, 
   3.495825514370122*^9}, {3.4958262806219378`*^9, 3.4958263087023153`*^9}, {
   3.4958263387555294`*^9, 3.4958263584338255`*^9}, 3.495826597337352*^9, {
   3.495828693361286*^9, 3.4958287293129826`*^9}, {3.495831364852702*^9, 
   3.4958313701202765`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["The cyclotomic test", "Subtitle",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.496244886786784*^9, 3.4962449000758924`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RemoveFactors", "[", 
    RowBox[{"polynomial_", ",", "factors_List", ",", "x_"}], "]"}], ":=", 
   RowBox[{"Fold", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"RemoveFactor", "[", 
       RowBox[{"#1", ",", "#2", ",", "x"}], "]"}], "&"}], ",", "polynomial", 
     ",", "factors"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RemoveFactorOnce", "[", 
    RowBox[{"polynomial_", ",", "factor_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Exponent", "[", 
       RowBox[{"factor", ",", "x"}], "]"}], "\[Equal]", "0"}], ",", 
     "polynomial", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"PolynomialQuotientRemainder", "[", 
        RowBox[{"polynomial", ",", "factor", ",", "x"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"q_", ",", "0"}], "}"}], "\[RuleDelayed]", "q"}]}], "/.", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"_", ",", "_"}], "}"}], "\[RuleDelayed]", "polynomial"}]}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RemoveFactor", "[", 
    RowBox[{"polynomial_", ",", "factor_", ",", "x_"}], "]"}], ":=", 
   RowBox[{"FixedPoint", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"RemoveFactorOnce", "[", 
       RowBox[{"#", ",", "factor", ",", "x"}], "]"}], "&"}], ",", 
     "polynomial"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.495743873054397*^9, 3.495743875680969*^9}, {
  3.495743941094575*^9, 3.4957440631929083`*^9}, {3.495744102766527*^9, 
  3.495744153947564*^9}, {3.495991019503558*^9, 3.4959911500913343`*^9}, {
  3.495991235774541*^9, 3.495991235854656*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GetMinimalPolynomialList", "[", 
   RowBox[{"g_GradedBigraph", ",", "maxVertices_Integer", ",", "x_"}], "]"}], 
  ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"charPoly", ",", "factors", ",", "trialDivisors", ",", "guess"}],
      "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"charPoly", "[", "k_", "]"}], ":=", 
      RowBox[{
       RowBox[{"charPoly", "[", "k", "]"}], "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "x"}], " ", 
          RowBox[{"charPoly", "[", 
           RowBox[{"k", "-", "1"}], "]"}]}], "-", 
         RowBox[{"charPoly", "[", 
          RowBox[{"k", "-", "2"}], "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"charPoly", "[", 
       RowBox[{"t", ":", 
        RowBox[{"0", "|", "1"}]}], "]"}], ":=", 
      RowBox[{"CharacteristicPolynomial", "[", 
       RowBox[{
        RowBox[{"GraphAdjacencyMatrix", "[", 
         RowBox[{"Translate", "[", 
          RowBox[{"g", ",", "t"}], "]"}], "]"}], ",", "x"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"factors", "[", "k_", "]"}], ":=", 
      RowBox[{"FactorList", "[", 
       RowBox[{
        RowBox[{"charPoly", "[", "k", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"MinimalPolynomial", "[", 
           RowBox[{"DimensionOfGenerator", "[", 
            RowBox[{"Translate", "[", 
             RowBox[{"g", ",", "k"}], "]"}], "]"}], "]"}], "[", "x", "]"}], 
         ")"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"DebugPrint", "[", 
      RowBox[{"\"\<Entering GetMinimalPolynomialList with g = \>\"", ",", 
       RowBox[{"GraphToString", "[", "g", "]"}], ",", 
       "\"\< and maxVertices = \>\"", ",", "maxVertices", ",", "\"\<.\>\""}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"trialDivisors", "=", 
      RowBox[{"DeleteCases", "[", 
       RowBox[{
        RowBox[{"Union", "[", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"First", "/@", 
             RowBox[{"factors", "[", "k", "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}], "]"}],
         ",", "_Integer"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"t", ",", "20"}], "]"}], "\[Equal]", "0"}], ",", 
          RowBox[{
           RowBox[{"DebugPrint", "[", 
            RowBox[{"\"\<Finding minimal polynomial for graph with \>\"", ",", 
             RowBox[{
              RowBox[{"GraphRank", "[", "g", "]"}], "+", "t"}], ",", 
             "\"\< vertices.\>\""}], "]"}], ";"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"guess", "=", 
         RowBox[{"RemoveFactors", "[", 
          RowBox[{
           RowBox[{"charPoly", "[", "t", "]"}], ",", "trialDivisors", ",", 
           "x"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"IrreduciblePolynomialQ", "[", "guess", "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"And", "@@", 
             RowBox[{"(", 
              RowBox[{"EvenQ", "/@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Exponent", "[", 
                   RowBox[{"#", ",", "x"}], "]"}], "&"}], "/@", 
                 RowBox[{"MonomialList", "[", "guess", "]"}]}], ")"}]}], 
              ")"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{"guess", "/.", 
             RowBox[{
              RowBox[{"x", "^", "r_"}], "\[RuleDelayed]", 
              RowBox[{"x", "^", 
               RowBox[{"(", 
                RowBox[{"r", "/", "2"}], ")"}]}]}]}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"DebugPrint", "[", 
              RowBox[{
              "\"\<Minimal polynomial of d was not even with n = \>\"", ",", 
               RowBox[{
                RowBox[{"GraphRank", "[", "g", "]"}], "+", "t"}], ",", 
               "\"\<.\>\""}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"MinimalPolynomial", "[", 
               RowBox[{"GraphIndex", "[", 
                RowBox[{"Translate", "[", 
                 RowBox[{"g", ",", "t"}], "]"}], "]"}], "]"}], "[", "x", 
              "]"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"DebugPrint", "[", 
            RowBox[{
            "\"\<Failed to guess the minimal polynomial with n=\>\"", ",", 
             RowBox[{
              RowBox[{"GraphRank", "[", "g", "]"}], "+", "t"}], ",", 
             "\"\<.\>\""}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"MinimalPolynomial", "[", 
             RowBox[{"GraphIndex", "[", 
              RowBox[{"Translate", "[", 
               RowBox[{"g", ",", "t"}], "]"}], "]"}], "]"}], "[", "x", 
            "]"}]}]}], "\[IndentingNewLine]", "]"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", 
         RowBox[{"maxVertices", "-", 
          RowBox[{"GraphRank", "[", "g", "]"}]}]}], "}"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.477174333200066*^9, 3.477174366498487*^9}, {
   3.477174411095274*^9, 3.477174742418681*^9}, {3.477246910517336*^9, 
   3.4772469117090497`*^9}, {3.4958265167514753`*^9, 
   3.4958265168115616`*^9}, {3.4959880521967807`*^9, 3.49598815702752*^9}, {
   3.4959882055973597`*^9, 3.495988207179635*^9}, {3.495989022221608*^9, 
   3.4959890322660513`*^9}, {3.4959898789735565`*^9, 3.495989880275429*^9}, {
   3.495989925380286*^9, 3.4959899264017553`*^9}, {3.4959899732991905`*^9, 
   3.4959899779558864`*^9}, {3.4959900092508864`*^9, 3.495990011714429*^9}, 
   3.495990112519379*^9, {3.4959901826101646`*^9, 3.495990202088173*^9}, {
   3.495990382848093*^9, 3.495990399782443*^9}, {3.495990554805355*^9, 
   3.4959905762562*^9}, {3.495990783123661*^9, 3.4959907993069315`*^9}, {
   3.4959962899420767`*^9, 3.495996300066635*^9}, {3.495996519652384*^9, 
   3.4959965415438623`*^9}, {3.495996938164174*^9, 3.4959969986711793`*^9}, {
   3.495997194803203*^9, 3.495997266346077*^9}, {3.4959974406967807`*^9, 
   3.4959974783909826`*^9}, {3.4959975487721853`*^9, 3.495997596871349*^9}, {
   3.4959976957735634`*^9, 3.4959977111256385`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"LeadingTerm", "[", 
   RowBox[{"polynomial_", ",", "x_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"polynomial", ",", 
    RowBox[{"x", "^", 
     RowBox[{"(", 
      RowBox[{"Exponent", "[", 
       RowBox[{"polynomial", ",", "x"}], "]"}], ")"}]}]}], "]"}]}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{"$VersionNumber", "<", "6.0"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Discriminant", "[", 
     RowBox[{"polynomial_", ",", "x_"}], "]"}], ":=", "\[IndentingNewLine]", 
    RowBox[{"Together", "[", 
     RowBox[{
      RowBox[{"Resultant", "[", 
       RowBox[{"polynomial", ",", " ", 
        RowBox[{"D", "[", 
         RowBox[{"polynomial", ",", "x"}], "]"}], ",", "x"}], "]"}], "/", 
      RowBox[{"LeadingTerm", "[", 
       RowBox[{"polynomial", ",", "x"}], "]"}]}], "]"}]}]}], 
  "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.4204570983211374`*^9, 3.420457112451456*^9}, {
  3.4959882991418705`*^9, 3.4959883389190674`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Selects", " ", "from", " ", "the", " ", "list", " ", "of", " ", "the", 
    " ", "first", " ", "n", " ", "primes", " ", "the", " ", "ones", " ", 
    "that", " ", "do", " ", "not", " ", "divide", " ", "the", " ", 
    "discriminant", " ", "of", " ", "polynomial"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"GoodPrimes", "[", 
     RowBox[{"polynomial_", ",", "x_", ",", "n_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Discriminant", "=", 
        RowBox[{"Abs", "[", 
         RowBox[{"Discriminant", "[", 
          RowBox[{"polynomial", ",", "x"}], "]"}], "]"}]}], "}"}], ",", " ", 
      RowBox[{"Select", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Prime", "[", "k", "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"Not", "[", 
          RowBox[{
           RowBox[{"Mod", "[", 
            RowBox[{"Discriminant", ",", "#"}], "]"}], "\[Equal]", "0"}], 
          "]"}], "&"}]}], "]"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.4756049568544064`*^9, 3.475604966806655*^9}, {
   3.4756050107617607`*^9, 3.475605015474029*^9}, {3.475605101346775*^9, 
   3.4756052271904373`*^9}, 3.4959883788564944`*^9, {3.495988435878488*^9, 
   3.4959884373405905`*^9}, {3.495988488333915*^9, 3.4959885498623886`*^9}, 
   3.4959886318302526`*^9, {3.4959887478270483`*^9, 3.4959887529243774`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Tests", " ", "whether", " ", "or", " ", "not", " ", "the", " ", "given", 
    " ", "polynomial", " ", "is", " ", "the", " ", "minimal", " ", 
    "polynomial", " ", "of", " ", "a", " ", "cyclotomic", " ", 
    RowBox[{"integer", ".", "  ", "Can"}], " ", "return", " ", "false", " ", 
    RowBox[{"positives", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"PolyCyclotomicTest", "[", 
     RowBox[{"polynomial_", ",", 
      RowBox[{"primeBound_Integer:", "200"}], ",", " ", "x_"}], "]"}], " ", ":=",
     "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"goodprimelist", "=", 
         RowBox[{"GoodPrimes", "[", 
          RowBox[{"polynomial", ",", "x", ",", "primeBound"}], "]"}]}], ",", 
        "AllTheSame", ",", "FactorPowersModp"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"AllTheSame", "[", "a_", "]"}], ":=", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Union", "[", "a", "]"}], "]"}], "\[Equal]", "1"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"FactorPowersModp", "[", 
         RowBox[{"poly_", ",", "p_Integer"}], "]"}], ":=", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
            "x"}], "]"}], "&"}], "/@", 
         RowBox[{"Rest", "[", 
          RowBox[{"FactorList", "[", 
           RowBox[{"poly", ",", 
            RowBox[{"Modulus", "\[Rule]", "p"}]}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"polynomial", ",", "x"}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Return", "[", "True", "]"}], ";"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", "goodprimelist", "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"Not", "[", 
                RowBox[{"AllTheSame", "[", 
                 RowBox[{"FactorPowersModp", "[", 
                  RowBox[{"polynomial", ",", 
                   RowBox[{
                   "goodprimelist", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}]}], "]"}], "]"}], "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"Return", "[", "False", "]"}], ";"}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "]"}], ";"}]}], "]"}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"If", " ", "the", " ", "first", " ", "n", " ", "primes", " ", 
          RowBox[{"can", "'"}], "t", " ", "rule", " ", "it", " ", "out"}], 
         ",", " ", 
         RowBox[{
          RowBox[{"we", "'"}], "ll", " ", "return", " ", "the", " ", 
          RowBox[{"(", 
           RowBox[{"potentially", " ", "false", " ", "positive"}], ")"}], " ",
           "True"}]}], " ", "*)"}], "\[IndentingNewLine]", "True"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.475600436661611*^9, 3.475600591055029*^9}, {
   3.475600623644442*^9, 3.4756006673618813`*^9}, {3.4756015969779253`*^9, 
   3.47560191499676*^9}, {3.475601965325532*^9, 3.475601992211775*^9}, {
   3.475602049490169*^9, 3.475602068674898*^9}, {3.4756028994375477`*^9, 
   3.475602906905232*^9}, {3.47560311555663*^9, 3.4756031594384117`*^9}, {
   3.475603204919519*^9, 3.4756032950166683`*^9}, {3.475603332756692*^9, 
   3.47560333585673*^9}, {3.4756033970688047`*^9, 3.475603418354443*^9}, {
   3.475604493792845*^9, 3.475604579994302*^9}, {3.475604654069756*^9, 
   3.4756046797803907`*^9}, {3.475606624508677*^9, 3.475606625186685*^9}, {
   3.475607022393577*^9, 3.475607048910078*^9}, 3.4767353309899282`*^9, 
   3.4771766783183937`*^9, {3.495988383803608*^9, 3.4959884343562994`*^9}, {
   3.495988561509136*^9, 3.4959887904984064`*^9}, {3.4959888258692675`*^9, 
   3.4959888312570143`*^9}, {3.49599803614299*^9, 3.495998076941656*^9}, {
   3.495998119292554*^9, 3.495998122437075*^9}, {3.49599822684721*^9, 
   3.4959982271175985`*^9}, {3.4960025539693055`*^9, 3.496002558345598*^9}, {
   3.4960025990541344`*^9, 3.4960026156179523`*^9}, 3.49600266939528*^9, {
   3.4960027258564672`*^9, 3.4960027474775567`*^9}, {3.4963340690946445`*^9, 
   3.4963340704065313`*^9}, {3.4963341169534626`*^9, 3.49633415179356*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Runs", " ", "PolyCyclotomicTest", " ", "on", " ", "the", " ", "list", " ",
     "of", " ", "minimal", " ", "polynomials", " ", "coming", " ", "from", 
    " ", "the", " ", "indices", " ", "of", " ", "graphs", " ", "in", " ", "a",
     " ", "vine"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"VineCyclotomicTest", "[", 
     RowBox[{"g_GradedBigraph", ",", "maxVertices_Integer", ",", 
      RowBox[{"primeBound_Integer:", "200"}]}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "graphList", ",", "minimalPolyList", ",", "goodPolyList", ",", 
        "zipList", ",", "x"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"graphList", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Translate", "[", 
           RowBox[{"g", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", 
            RowBox[{"maxVertices", "-", 
             RowBox[{"GraphRank", "[", "g", "]"}]}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"minimalPolyList", "=", 
        RowBox[{"GetMinimalPolynomialList", "[", 
         RowBox[{"g", ",", "maxVertices", ",", "x"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"zipList", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "graphList", "\[LeftDoubleBracket]", "t", 
             "\[RightDoubleBracket]"}], ",", 
            RowBox[{
            "minimalPolyList", "\[LeftDoubleBracket]", "t", 
             "\[RightDoubleBracket]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "1", ",", 
            RowBox[{"Length", "[", "graphList", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"First", "/@", 
        RowBox[{"Select", "[", 
         RowBox[{"zipList", ",", 
          RowBox[{
           RowBox[{"PolyCyclotomicTest", "[", 
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",",
              "primeBound", ",", "x"}], "]"}], "&"}]}], "]"}]}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.4959888586463985`*^9, 3.4959888866566753`*^9}, {
   3.4959889872613373`*^9, 3.495989039846952*^9}, {3.4959890897386928`*^9, 
   3.495989209020211*^9}, {3.4959894065342226`*^9, 3.495989580704667*^9}, {
   3.4959896550415583`*^9, 3.495989656573762*^9}, {3.495989709039203*^9, 
   3.495989753423024*^9}, {3.495989832586856*^9, 3.4959898423308673`*^9}, {
   3.495991450443219*^9, 3.4959914506334925`*^9}, {3.495992973723589*^9, 
   3.4959929737736607`*^9}, 3.496002675253704*^9, {3.496334075283544*^9, 
   3.496334076635488*^9}, {3.4963341551684127`*^9, 3.496334184540648*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Like", " ", "PolynomialCyclotomicTest"}], ",", " ", 
    RowBox[{
    "but", " ", "returns", " ", "many", " ", "primes", " ", "all", " ", "of", 
     " ", "which", " ", "verify", " ", "False", " ", "results"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MultiPrimePolynomialCyclotomicTest", "[", 
     RowBox[{"polynomial_", ",", 
      RowBox[{"primeBound_Integer:", "200"}], ",", " ", 
      RowBox[{"resultPrimeMax_Integer:", "10"}], ",", "x_"}], "]"}], " ", ":=",
     "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"goodprimelist", "=", 
         RowBox[{"GoodPrimes", "[", 
          RowBox[{"polynomial", ",", "x", ",", "primeBound"}], "]"}]}], ",", 
        "AllTheSame", ",", "FactorPowersModp", ",", 
        RowBox[{"resultprimes", "=", 
         RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"AllTheSame", "[", "a_", "]"}], ":=", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"Union", "[", "a", "]"}], "]"}], "\[Equal]", "1"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"FactorPowersModp", "[", 
         RowBox[{"poly_", ",", "p_Integer"}], "]"}], ":=", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
            "x"}], "]"}], "&"}], "/@", 
         RowBox[{"Rest", "[", 
          RowBox[{"FactorList", "[", 
           RowBox[{"poly", ",", 
            RowBox[{"Modulus", "\[Rule]", "p"}]}], "]"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"polynomial", ",", "x"}], "]"}], "\[Equal]", "1"}], ",", 
         RowBox[{
          RowBox[{"Return", "[", 
           RowBox[{"{", "}"}], "]"}], ";"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", "goodprimelist", "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"Not", "[", 
                RowBox[{"AllTheSame", "[", 
                 RowBox[{"FactorPowersModp", "[", 
                  RowBox[{"polynomial", ",", 
                   RowBox[{
                   "goodprimelist", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}]}], "]"}], "]"}], "]"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"resultprimes", "=", 
                 RowBox[{"resultprimes", "~", "Join", "~", 
                  RowBox[{"{", 
                   RowBox[{
                   "goodprimelist", "\[LeftDoubleBracket]", "j", 
                    "\[RightDoubleBracket]"}], "}"}]}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", "resultprimes", "]"}], "==", 
                   "resultPrimeMax"}], ",", 
                  RowBox[{
                   RowBox[{"Return", "[", "resultprimes", "]"}], ";"}]}], 
                 "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], "]"}],
           ";"}]}], "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"If", " ", "the", " ", "first", " ", "n", " ", "primes", " ", 
          RowBox[{"can", "'"}], "t", " ", "rule", " ", "it", " ", "out"}], 
         ",", " ", 
         RowBox[{
          RowBox[{"we", "'"}], "ll", " ", "return", " ", "the", " ", 
          RowBox[{"(", 
           RowBox[{"potentially", " ", "false", " ", "positive"}], ")"}], " ",
           "True"}]}], " ", "*)"}], "\[IndentingNewLine]", "resultprimes"}]}],
      "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.4961556619277377`*^9, 3.4961557665381603`*^9}, {
   3.496156307986725*^9, 3.496156308016768*^9}, 3.4961564650926323`*^9, 
   3.4963340943309326`*^9, {3.4963341914706125`*^9, 3.496334210848477*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Like", " ", "VineCyclotomicTest"}], ",", " ", 
    RowBox[{
    "but", " ", "attempts", " ", "to", " ", "find", " ", "2", " ", "primes", 
     " ", "that", " ", "eliminate", " ", "all", " ", "of", " ", "the", " ", 
     "graphs", " ", "that", " ", "fail", " ", "the", " ", "test"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"MultiPrimeVineCyclotomicTest", "[", 
     RowBox[{"g_GradedBigraph", ",", "maxVertices_Integer", ",", 
      RowBox[{"primeBound_Integer:", "200"}], ",", 
      RowBox[{"resultPrimeMax_Integer:", "10"}]}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "graphList", ",", "minimalPolyList", ",", "goodPolyList", ",", 
        "zipList", ",", "resultlist", ",", "x", ",", "FrequentlyOccuring", 
        ",", "graphlist", ",", "primelist", ",", "i", ",", "j", ",", 
        "totalprimelist"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"FrequentlyOccuring", "[", "list_", "]"}], ":=", 
        RowBox[{"Union", "[", 
         RowBox[{"Select", "[", 
          RowBox[{
           RowBox[{"Flatten", "[", "list", "]"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Count", "[", 
              RowBox[{
               RowBox[{"Flatten", "[", "list", "]"}], ",", "#"}], "]"}], 
             "\[GreaterEqual]", 
             RowBox[{
              RowBox[{"Length", "[", "list", "]"}], "/", "2"}]}], "&"}]}], 
          "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"graphList", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Translate", "[", 
           RowBox[{"g", ",", "t"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", 
            RowBox[{"maxVertices", "-", 
             RowBox[{"GraphRank", "[", "g", "]"}]}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"minimalPolyList", "=", 
        RowBox[{"GetMinimalPolynomialList", "[", 
         RowBox[{"g", ",", "maxVertices", ",", "x"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"zipList", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "graphList", "\[LeftDoubleBracket]", "t", 
             "\[RightDoubleBracket]"}], ",", 
            RowBox[{
            "minimalPolyList", "\[LeftDoubleBracket]", "t", 
             "\[RightDoubleBracket]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "1", ",", 
            RowBox[{"Length", "[", "graphList", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"resultlist", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
            
            RowBox[{"MultiPrimePolynomialCyclotomicTest", "[", 
             RowBox[{
              RowBox[{
              "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              ",", "primeBound", ",", "resultPrimeMax", ",", "x"}], "]"}]}], 
           "}"}], "&"}], "/@", "zipList"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"graphlist", ",", "totalprimelist", ",", "primelist"}], 
         "}"}], "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"First", "/@", 
           RowBox[{"Select", "[", 
            RowBox[{"resultlist", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[Equal]", 
               RowBox[{"{", "}"}]}], "&"}]}], "]"}]}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{
            "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
            "&"}], "/@", 
           RowBox[{"Select", "[", 
            RowBox[{"resultlist", ",", 
             RowBox[{
              RowBox[{
               RowBox[{
               "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
               "\[NotEqual]", 
               RowBox[{"{", "}"}]}], "&"}]}], "]"}]}], ",", 
          RowBox[{"FrequentlyOccuring", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
             "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
             "&"}], "/@", 
            RowBox[{"Select", "[", 
             RowBox[{"resultlist", ",", 
              RowBox[{
               RowBox[{
                RowBox[{
                "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "\[NotEqual]", 
                RowBox[{"{", "}"}]}], "&"}]}], "]"}]}], "]"}]}], "}"}]}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Intersection", "@@", "totalprimelist"}], "\[NotEqual]", 
          RowBox[{"{", "}"}]}], ",", 
         RowBox[{"Return", "[", 
          RowBox[{"{", 
           RowBox[{"graphlist", ",", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"Intersection", "@@", "totalprimelist"}], ")"}], 
              "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "}"}]}],
            "}"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "primelist", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", 
             RowBox[{"i", "+", "1"}]}], ",", 
            RowBox[{"j", "\[LessEqual]", 
             RowBox[{"Length", "[", "primelist", "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Select", "[", 
                 RowBox[{"totalprimelist", ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Intersection", "[", 
                    RowBox[{
                    RowBox[{"primelist", "\[LeftDoubleBracket]", 
                    RowBox[{"i", ";;", 
                    RowBox[{"i", "+", "1"}]}], "\[RightDoubleBracket]"}], ",",
                     "#"}], "]"}], "\[Equal]", 
                    RowBox[{"{", "}"}]}], "&"}]}], "]"}], "\[Equal]", 
                RowBox[{"{", "}"}]}], ",", 
               RowBox[{
                RowBox[{"Return", "[", 
                 RowBox[{"{", 
                  RowBox[{"graphlist", ",", 
                   RowBox[{"primelist", "\[LeftDoubleBracket]", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "j"}], "}"}], 
                    "\[RightDoubleBracket]"}]}], "}"}], "]"}], ";"}]}], "]"}],
              ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{"{", 
         RowBox[{"graphlist", ",", 
          RowBox[{"{", "}"}]}], "}"}], "]"}], ";"}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.496155604124621*^9, 3.4961556227914624`*^9}, {
   3.4961558456619344`*^9, 3.496156063194731*^9}, {3.496156121628755*^9, 
   3.4961561834576607`*^9}, {3.496156265265294*^9, 3.4961562837218337`*^9}, {
   3.496156352270402*^9, 3.496156355014347*^9}, {3.4961564743559523`*^9, 
   3.4961564766392355`*^9}, {3.4961565343722515`*^9, 3.496156537937378*^9}, {
   3.4961566296692815`*^9, 3.4961566338252573`*^9}, {3.4961570777335663`*^9, 
   3.4961571489960365`*^9}, {3.4961571903454943`*^9, 
   3.4961572000594625`*^9}, {3.4961572357107267`*^9, 3.496157254898317*^9}, 
   3.496157356093829*^9, {3.496157387599131*^9, 3.496157427156011*^9}, {
   3.496157515523077*^9, 3.4961576809309216`*^9}, {3.4961577139283695`*^9, 
   3.4961577837788095`*^9}, 3.496157830355784*^9, {3.4961578936668205`*^9, 
   3.4961579360978336`*^9}, {3.496158009954034*^9, 3.4961580373834753`*^9}, {
   3.4961580834096575`*^9, 3.4961580862036753`*^9}, {3.4961589352545505`*^9, 
   3.496158941533579*^9}, {3.496159044681899*^9, 3.4961590849197583`*^9}, {
   3.4961591412207155`*^9, 3.496159191913608*^9}, {3.4961600254021053`*^9, 
   3.496160026563776*^9}, 3.496334098296635*^9, {3.4963342131918464`*^9, 
   3.496334245027624*^9}}]
}, Open  ]]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{1163, 725},
WindowMargins->{{Automatic, 27}, {Automatic, 31}},
ShowSelection->True,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 824, 19, 73, "Input"],
Cell[CellGroupData[{
Cell[1416, 45, 1006, 18, 36, "Print"],
Cell[2425, 65, 959, 16, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[3433, 87, 108, 1, 76, "Title"],
Cell[3544, 90, 135, 2, 54, "Subtitle"],
Cell[CellGroupData[{
Cell[3704, 96, 101, 1, 34, "Subsection"],
Cell[3808, 99, 365, 10, 27, "Input"],
Cell[4176, 111, 368, 10, 27, "Input"],
Cell[4547, 123, 1323, 33, 43, "Input"],
Cell[5873, 158, 706, 17, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6616, 180, 109, 1, 34, "Subsection"],
Cell[6728, 183, 2358, 59, 73, "Input"],
Cell[9089, 244, 6047, 129, 208, "Input"],
Cell[15139, 375, 1264, 34, 58, "Input"],
Cell[16406, 411, 3768, 89, 88, "Input"],
Cell[20177, 502, 1556, 38, 73, "Input"],
Cell[21736, 542, 904, 27, 27, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22677, 574, 152, 2, 34, "Subsection"],
Cell[CellGroupData[{
Cell[22854, 580, 109, 1, 24, "Subsubsection"],
Cell[22966, 583, 11513, 262, 493, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34516, 850, 179, 3, 24, "Subsubsection"],
Cell[34698, 855, 5875, 137, 193, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[40622, 998, 113, 1, 34, "Subsection"],
Cell[40738, 1001, 3240, 69, 208, "Input"],
Cell[43981, 1072, 1883, 49, 58, "Input"],
Cell[45867, 1123, 2851, 57, 148, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[48755, 1185, 139, 2, 54, "Subtitle"],
Cell[48897, 1189, 1725, 45, 73, "Input"],
Cell[50625, 1236, 6739, 154, 330, "Input"],
Cell[57367, 1392, 344, 9, 43, "Input"],
Cell[57714, 1403, 720, 17, 73, "Input"],
Cell[58437, 1422, 1608, 38, 58, "Input"],
Cell[60048, 1462, 4954, 105, 253, "Input"],
Cell[65005, 1569, 2939, 67, 133, "Input"],
Cell[67947, 1638, 4511, 106, 268, "Input"],
Cell[72461, 1746, 8671, 203, 313, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> code/EliminatingVinesContent.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    554569,      10797]
NotebookOptionsPosition[    551131,      10680]
NotebookOutlinePosition[    551529,      10697]
CellTagsIndexPosition[    551486,      10694]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"FusionAtlasPaths", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<~/projects/fusionatlas/package/\>\"", ",", 
     "\"\<~/Documents/research/fusionatlas/package/\>\"", ",", 
     "\"\<C:\\\\Documents and Settings\\\\James Tener\\\\My \
Documents\\\\Research\\\\fusionatlas\\\\package\\\\\>\""}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"$Path", "=", 
   RowBox[{"$Path", "~", "Join", "~", "FusionAtlasPaths"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FusionAtlas`"}]}], "Input",
 CellChangeTimes->{
  3.4639432324475317`*^9, {3.466349552826638*^9, 3.466349595652286*^9}, {
   3.47629798274012*^9, 3.4762980126030607`*^9}, 3.4913980117418528`*^9, {
   3.491398043198366*^9, 3.491398043738175*^9}, 3.4941755697542467`*^9, {
   3.49643773684499*^9, 3.496437737176914*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Loading FusionAtlas` version 0\\n\"\>", 
   "\[InvisibleSpace]", "\<\"Read more at \
http://tqft.net/wiki/Atlas_of_subfactors\"\>"}],
  SequenceForm[
  "Loading FusionAtlas` version 0\n", 
   "Read more at http://tqft.net/wiki/Atlas_of_subfactors"],
  Editable->False]], "Print",
 CellChangeTimes->{3.4960910804369173`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Found precomputed data in \"\>", 
   "\[InvisibleSpace]", \
"\<\"/Users/dpenneys/Documents/research/fusionatlas/data\"\>"}],
  SequenceForm[
  "Found precomputed data in ", 
   "/Users/dpenneys/Documents/research/fusionatlas/data"],
  Editable->False]], "Print",
 CellChangeTimes->{3.496091080441078*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["EliminatingVinesContent.nb", "Title",
 CellChangeTimes->{{3.4962445327176576`*^9, 3.496244543072547*^9}, {
  3.4963525347192416`*^9, 3.4963525352299757`*^9}}],

Cell["Calculating vine constants", "Subtitle",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.4962445481999197`*^9, 3.4962445648538675`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"VineList", "=", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "1"}], "}"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "1", ",", "0"}], "}"}], "}"}]}], "]"}], 
      ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}]}], "]"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.4913985040291758`*^9, 3.4913985366783133`*^9}, {
   3.491398567713847*^9, 3.491398567976171*^9}, {3.491398649568734*^9, 
   3.491398773107724*^9}, {3.491398852454108*^9, 3.491398901889126*^9}, {
   3.491398980640341*^9, 3.491399032398807*^9}, {3.491399132529131*^9, 
   3.491399208521339*^9}, 3.491399301573656*^9, {3.491399385801526*^9, 
   3.49139941299362*^9}, {3.491399507461501*^9, 3.49139955286055*^9}, {
   3.491399636027532*^9, 3.491399648750195*^9}, {3.491399692042227*^9, 
   3.491399789569553*^9}, {3.491399866132237*^9, 3.491399885347723*^9}, {
   3.491399936900079*^9, 3.491399937198393*^9}, {3.491400040755436*^9, 
   3.491400056148231*^9}, {3.491400164621294*^9, 3.491400201971298*^9}, {
   3.491400243526833*^9, 3.491400274911448*^9}, {3.496089876452523*^9, 
   3.496089911808421*^9}, {3.4960899421185226`*^9, 3.496090013365842*^9}, {
   3.496090057808647*^9, 3.496090069084764*^9}, {3.496090110802436*^9, 
   3.496090120697523*^9}, {3.496090173593561*^9, 3.4960901748549137`*^9}, 
   3.496090221423648*^9, {3.496090256252536*^9, 3.496090267734398*^9}, {
   3.49609029977462*^9, 3.496090300731944*^9}, {3.4960903799362097`*^9, 
   3.496090381075459*^9}, {3.496090500010703*^9, 3.496090520530076*^9}, 
   3.496244526739061*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "/@", "VineList"}]], "Input",
 CellChangeTimes->{{3.496090525652651*^9, 3.4960905281387463`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
      PointBox[{3, 1}], {PointBox[{4, -1}], PointBox[{4, 1}], 
       PointBox[{4, 3}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, -1}}], 
       LineBox[{{3, 1}, {4, 1}}], 
       LineBox[{{3, 1}, {4, 3}}]}}, {{}, {}, {{}, {}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
      PointBox[{3, 1}], {PointBox[{4, 0}], PointBox[{4, 2}]}, 
      PointBox[{5, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, 0}}], 
       LineBox[{{3, 1}, {4, 2}}]}, {LineBox[{{4, 0}, {5, 1}}], 
       LineBox[{{4, 2}, {5, 1}}]}}, {{}, {}, {{}, {}}, {{}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
      PointBox[{3, 1}], {PointBox[{4, 0}], PointBox[{4, 2}]}, {
       PointBox[{5, -2}], PointBox[{5, 0}], PointBox[{5, 2}], 
       PointBox[{5, 4}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, 0}}], 
       LineBox[{{3, 1}, {4, 2}}]}, {{LineBox[{{4, 0}, {5, -2}}], 
        LineBox[{{4, 0}, {5, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{4, 2}, {5, 2}}], 
        LineBox[{{4, 2}, {5, 
         4}}]}}}, {{}, {}, {{}, {}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}}}}], 
   ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
      PointBox[{3, 1}], {PointBox[{4, -1}], PointBox[{4, 1}], 
       PointBox[{4, 3}]}, {PointBox[{5, 0}], PointBox[{5, 2}]}}, {
      LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, -1}}], 
       LineBox[{{3, 1}, {4, 1}}], 
       LineBox[{{3, 1}, {4, 3}}]}, {{LineBox[{{4, -1}, {5, 0}}], {}}, {{}, 
        LineBox[{{4, 1}, {5, 
         2}}]}, {{}, {}}}}, {{}, {}, {{}, {}, {}}, {{{}, {}}, {{}, {}}, {{}, \
{}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
      PointBox[{3, 1}], {PointBox[{4, -1}], PointBox[{4, 1}], 
       PointBox[{4, 3}]}, {PointBox[{5, 0}], PointBox[{5, 2}]}}, {
      LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, -1}}], 
       LineBox[{{3, 1}, {4, 1}}], 
       LineBox[{{3, 1}, {4, 3}}]}, {{LineBox[{{4, -1}, {5, 0}}], 
        LineBox[{{4, -1}, {5, 
         2}}]}, {{}, {}}, {{}, {}}}}, {{}, {}, {{}, {}, {}}, {{{}, {}}, {{}, \
{}}, {{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
      PointBox[{3, 1}], {PointBox[{4, -1}], PointBox[{4, 1}], 
       PointBox[{4, 3}]}, {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, -1}}], 
       LineBox[{{3, 1}, {4, 1}}], 
       LineBox[{{3, 1}, {4, 3}}]}, {{LineBox[{{4, -1}, {5, 0}}], {}}, {{}, 
        LineBox[{{4, 1}, {5, 2}}]}, {{}, {}}}, {{
        LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 
         2}}]}}}, {{}, {}, {{}, {}, {}}, {{{}, {}}, {{}, {}}, {{}, {}}}, \
{{{}, {}}, {{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 
         2}}]}, {{}, {}}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}}}], 
   ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, -1}], PointBox[{6, 1}], PointBox[{6, 3}]}}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, -1}}], 
        LineBox[{{5, 0}, {6, 1}}], 
        LineBox[{{5, 0}, {6, 
         3}}]}, {{}, {}, {}}}}, {{}, {}, {}, {{}, {}}, {{{}, {}, {}}, {{}, \
{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
       PointBox[{7, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, 0}}], {}}, {{}, 
        LineBox[{{6, 2}, {7, 
         2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
       PointBox[{7, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
        LineBox[{{6, 0}, {7, 0}}], {}}, {{}, 
        LineBox[{{6, 2}, {7, 
         2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, PointBox[{7, 1}]}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {LineBox[{{6, 0}, {7, 1}}], 
       LineBox[{{6, 2}, {7, 
        1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
       PointBox[{7, 1}], PointBox[{7, 3}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{LineBox[{{6, 0}, {7, -1}}], 
        LineBox[{{6, 0}, {7, 1}}], {}}, {{}, {}, 
        LineBox[{{6, 2}, {7, 
         3}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}}, \
{{}, {}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
       PointBox[{7, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, 0}}], 
        LineBox[{{6, 0}, {7, 2}}]}, {
        LineBox[{{6, 2}, {7, 
         0}}], {}}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, -1}], PointBox[{6, 1}], PointBox[{6, 3}]}, {
       PointBox[{7, -2}], PointBox[{7, 0}], PointBox[{7, 2}], 
       PointBox[{7, 4}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, -1}}], 
        LineBox[{{5, 0}, {6, 1}}], {}}, {{}, {}, 
        LineBox[{{5, 2}, {6, 3}}]}}, {{
        LineBox[{{6, -1}, {7, -2}}], {}, {}, {}}, {{}, 
        LineBox[{{6, 1}, {7, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{6, 3}, {7, 2}}], 
        LineBox[{{6, 3}, {7, 
         4}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}, {}}, {{}, {}, {}}}, {{{}, \
{}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
      PointBox[{3, 1}], {PointBox[{4, 0}], PointBox[{4, 2}]}, {
       PointBox[{5, -1}], PointBox[{5, 1}], PointBox[{5, 3}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, PointBox[{7, 1}]}, {
      LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, 0}}], 
       LineBox[{{3, 1}, {4, 2}}]}, {{LineBox[{{4, 0}, {5, -1}}], 
        LineBox[{{4, 0}, {5, 1}}], {}}, {{}, {}, 
        LineBox[{{4, 2}, {5, 3}}]}}, {{{}, {}}, {
        LineBox[{{5, 1}, {6, 0}}], {}}, {{}, LineBox[{{5, 3}, {6, 2}}]}}, {{},
        LineBox[{{6, 2}, {7, 
        1}}]}}, {{}, {}, {{}, {}}, {{{}, {}, {}}, {{}, {}, {}}}, {{{}, {}}, \
{{}, {}}, {{}, {}}}, {{}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
      PointBox[{3, 1}], {PointBox[{4, -1}], PointBox[{4, 1}], 
       PointBox[{4, 3}]}, {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
       PointBox[{7, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, -1}}], 
       LineBox[{{3, 1}, {4, 1}}], 
       LineBox[{{3, 1}, {4, 3}}]}, {{LineBox[{{4, -1}, {5, 0}}], {}}, {{}, 
        LineBox[{{4, 1}, {5, 2}}]}, {{}, {}}}, {{
        LineBox[{{5, 0}, {6, 0}}], {}}, {{}, LineBox[{{5, 2}, {6, 2}}]}}, {{
        LineBox[{{6, 0}, {7, 0}}], {}}, {{}, 
        LineBox[{{6, 2}, {7, 
         2}}]}}}, {{}, {}, {{}, {}, {}}, {{{}, {}}, {{}, {}}, {{}, {}}}, \
{{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], 
      PointBox[{5, 1}], {PointBox[{6, -1}], PointBox[{6, 1}], 
       PointBox[{6, 3}]}, {PointBox[{7, 0}], PointBox[{7, 2}]}, 
      PointBox[{8, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], LineBox[{{3, 1}, {4, 1}}], 
      LineBox[{{4, 1}, {5, 1}}], {LineBox[{{5, 1}, {6, -1}}], 
       LineBox[{{5, 1}, {6, 1}}], 
       LineBox[{{5, 1}, {6, 3}}]}, {{LineBox[{{6, -1}, {7, 0}}], {}}, {{}, 
        LineBox[{{6, 1}, {7, 2}}]}, {{}, {}}}, {
       LineBox[{{7, 0}, {8, 
        1}}], {}}}, {{}, {}, {}, {}, {{}, {}, {}}, {{{}, {}}, {{}, {}}, {{}, \
{}}}, {{}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
       PointBox[{7, 1}], PointBox[{7, 3}]}, PointBox[{8, 1}]}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{LineBox[{{6, 0}, {7, -1}}], 
        LineBox[{{6, 0}, {7, 1}}], {}}, {{}, {}, 
        LineBox[{{6, 2}, {7, 3}}]}}, {
       LineBox[{{7, -1}, {8, 
        1}}], {}, {}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}, {}}, {{}, {}, {}}}, {{}, {}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
       PointBox[{7, 2}]}, PointBox[{8, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, 0}}], 
        LineBox[{{6, 0}, {7, 2}}]}, {LineBox[{{6, 2}, {7, 0}}], {}}}, {{}, 
       LineBox[{{7, 2}, {8, 
        1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, \
{}}}, {{}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
       PointBox[{7, 2}]}, PointBox[{8, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
        LineBox[{{6, 0}, {7, 0}}], {}}, {{}, LineBox[{{6, 2}, {7, 2}}]}}, {
       LineBox[{{7, 0}, {8, 1}}], 
       LineBox[{{7, 2}, {8, 
        1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, \
{}}}, {{}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, PointBox[{7, 1}], 
      PointBox[{8, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {
       LineBox[{{6, 0}, {7, 1}}], {}}, 
      LineBox[{{7, 1}, {8, 
       1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, {}}}], 
   ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, 
      PointBox[{7, 1}], {PointBox[{8, -1}], PointBox[{8, 1}], 
       PointBox[{8, 3}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {
       LineBox[{{6, 0}, {7, 1}}], {}}, {LineBox[{{7, 1}, {8, -1}}], 
       LineBox[{{7, 1}, {8, 1}}], 
       LineBox[{{7, 1}, {8, 
        3}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, {{}, \
{}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
       PointBox[{7, 2}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{LineBox[{{6, 0}, {7, 0}}], 
        LineBox[{{6, 0}, {7, 2}}]}, {{}, {}}}, {{
        LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
        LineBox[{{7, 2}, {8, 
         2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}, {{{}, {}}, {{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, PointBox[{7, 1}], 
      PointBox[{8, 1}], PointBox[{9, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {LineBox[{{6, 0}, {7, 1}}], 
       LineBox[{{6, 2}, {7, 1}}]}, LineBox[{{7, 1}, {8, 1}}], 
      LineBox[{{8, 1}, {9, 
       1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, {}, \
{}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
       PointBox[{7, 1}], PointBox[{7, 3}]}, PointBox[{8, 1}], 
      PointBox[{9, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -1}}], 
        LineBox[{{6, 0}, {7, 1}}], {}}, {{}, {}, 
        LineBox[{{6, 2}, {7, 3}}]}}, {{}, {}, LineBox[{{7, 3}, {8, 1}}]}, 
      LineBox[{{8, 1}, {9, 
       1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}}, \
{{}, {}, {}}}, {{}, {}, {}}, {}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
       PointBox[{7, 1}], PointBox[{7, 3}]}, {PointBox[{8, -1}], 
       PointBox[{8, 1}], PointBox[{8, 3}]}, {PointBox[{9, -3}], 
       PointBox[{9, -1}], PointBox[{9, 1}], PointBox[{9, 3}], 
       PointBox[{9, 5}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -1}}], 
        LineBox[{{6, 0}, {7, 1}}], {}}, {{}, {}, 
        LineBox[{{6, 2}, {7, 3}}]}}, {{{}, {}, {}}, {
        LineBox[{{7, 1}, {8, -1}}], LineBox[{{7, 1}, {8, 1}}], {}}, {{}, {}, 
        LineBox[{{7, 3}, {8, 3}}]}}, {{
        LineBox[{{8, -1}, {9, -3}}], {}, {}, {}, {}}, {{}, 
        LineBox[{{8, 1}, {9, -1}}], {}, {}, {}}, {{}, {}, 
        LineBox[{{8, 3}, {9, 1}}], LineBox[{{8, 3}, {9, 3}}], 
        LineBox[{{8, 3}, {9, 
         5}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}}, \
{{}, {}, {}}}, {{{}, {}, {}}, {{}, {}, {}}, {{}, {}, {}}}, {{{}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
       PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
       PointBox[{9, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
        LineBox[{{6, 0}, {7, 0}}], 
        LineBox[{{6, 0}, {7, 2}}], {}}, {{}, {}, {}, 
        LineBox[{{6, 2}, {7, 4}}]}}, {{{}, {}}, {{}, {}}, {{}, {}}, {
        LineBox[{{7, 4}, {8, 0}}], LineBox[{{7, 4}, {8, 2}}]}}, {{
        LineBox[{{8, 0}, {9, 0}}], {}}, {{}, 
        LineBox[{{8, 2}, {9, 
         2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
       PointBox[{7, 2}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}, 
      PointBox[{9, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
        LineBox[{{6, 0}, {7, 0}}], {}}, {{}, LineBox[{{6, 2}, {7, 2}}]}}, {{
        LineBox[{{7, 0}, {8, 0}}], {}}, {{}, LineBox[{{7, 2}, {8, 2}}]}}, {
       LineBox[{{8, 0}, {9, 1}}], 
       LineBox[{{8, 2}, {9, 
        1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, \
{}}}, {{{}, {}}, {{}, {}}}, {{}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
       PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, -2}], 
       PointBox[{9, 0}], PointBox[{9, 2}], PointBox[{9, 4}]}}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
        LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{6, 2}, {7, 2}}], LineBox[{{6, 2}, {7, 4}}]}}, {{{}, 
        LineBox[{{7, -2}, {8, 2}}]}, {{}, {}}, {{}, {}}, {
        LineBox[{{7, 4}, {8, 0}}], {}}}, {{LineBox[{{8, 0}, {9, -2}}], 
        LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{8, 2}, {9, 2}}], 
        LineBox[{{8, 2}, {9, 
         4}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}, \
{}, {}}, {{}, {}, {}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
       PointBox[{7, 2}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}, {
       PointBox[{9, -2}], PointBox[{9, 0}], PointBox[{9, 2}], 
       PointBox[{9, 4}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
        LineBox[{{6, 0}, {7, 0}}], {}}, {{}, LineBox[{{6, 2}, {7, 2}}]}}, {{
        LineBox[{{7, 0}, {8, 0}}], {}}, {{}, LineBox[{{7, 2}, {8, 2}}]}}, {{
        LineBox[{{8, 0}, {9, -2}}], 
        LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{8, 2}, {9, 2}}], 
        LineBox[{{8, 2}, {9, 
         4}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
       PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, PointBox[{9, 1}]}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
        LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{6, 2}, {7, 2}}], LineBox[{{6, 2}, {7, 4}}]}}, {{{}, 
        LineBox[{{7, -2}, {8, 2}}]}, {{}, {}}, {{}, {}}, {
        LineBox[{{7, 4}, {8, 0}}], {}}}, {LineBox[{{8, 0}, {9, 1}}], 
       LineBox[{{8, 2}, {9, 
        1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{}, {}}}}],
    ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], 
      PointBox[{5, 1}], {PointBox[{6, -1}], PointBox[{6, 1}], 
       PointBox[{6, 3}]}, {PointBox[{7, 0}], PointBox[{7, 2}]}, 
      PointBox[{8, 1}], PointBox[{9, 1}], PointBox[{10, 1}]}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], 
      LineBox[{{4, 1}, {5, 1}}], {LineBox[{{5, 1}, {6, -1}}], 
       LineBox[{{5, 1}, {6, 1}}], 
       LineBox[{{5, 1}, {6, 3}}]}, {{LineBox[{{6, -1}, {7, 0}}], {}}, {{}, 
        LineBox[{{6, 1}, {7, 2}}]}, {{}, {}}}, {
       LineBox[{{7, 0}, {8, 1}}], {}}, LineBox[{{8, 1}, {9, 1}}], 
      LineBox[{{9, 1}, {10, 
       1}}]}, {{}, {}, {}, {}, {{}, {}, {}}, {{{}, {}}, {{}, {}}, {{}, {}}}, \
{{}, {}}, {}, {}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
       PointBox[{7, 2}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}, {
       PointBox[{9, -2}], PointBox[{9, 0}], PointBox[{9, 2}], 
       PointBox[{9, 4}]}, PointBox[{10, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
        LineBox[{{6, 0}, {7, 0}}], {}}, {{}, LineBox[{{6, 2}, {7, 2}}]}}, {{
        LineBox[{{7, 0}, {8, 0}}], {}}, {{}, LineBox[{{7, 2}, {8, 2}}]}}, {{
        LineBox[{{8, 0}, {9, -2}}], 
        LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{8, 2}, {9, 2}}], LineBox[{{8, 2}, {9, 4}}]}}, {
       LineBox[{{9, -2}, {10, 1}}], {}, {}, 
       LineBox[{{9, 4}, {10, 
        1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, \
{}}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}}, {{}, {}, \
{}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
       PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, -2}], 
       PointBox[{9, 0}], PointBox[{9, 2}], PointBox[{9, 4}]}, 
      PointBox[{10, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
        LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{6, 2}, {7, 2}}], LineBox[{{6, 2}, {7, 4}}]}}, {{{}, 
        LineBox[{{7, -2}, {8, 2}}]}, {{}, {}}, {{}, {}}, {
        LineBox[{{7, 4}, {8, 0}}], {}}}, {{LineBox[{{8, 0}, {9, -2}}], 
        LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{8, 2}, {9, 2}}], LineBox[{{8, 2}, {9, 4}}]}}, {
       LineBox[{{9, -2}, {10, 1}}], {}, 
       LineBox[{{9, 2}, {10, 
        1}}], {}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}, {}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, \
{}, {}, {}}, {{}, {}, {}, {}}}, {{}, {}, {}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, -1}], PointBox[{6, 1}], PointBox[{6, 3}]}, {
       PointBox[{7, -1}], PointBox[{7, 1}], PointBox[{7, 3}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, PointBox[{9, 1}], 
      PointBox[{10, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, -1}}], {}, 
        LineBox[{{5, 0}, {6, 3}}]}, {{}, LineBox[{{5, 2}, {6, 1}}], {}}}, {{
        LineBox[{{6, -1}, {7, -1}}], {}, {}}, {{}, LineBox[{{6, 1}, {7, 1}}], 
        LineBox[{{6, 1}, {7, 3}}]}, {{}, {}, {}}}, {{
        LineBox[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
        LineBox[{{7, 3}, {8, 2}}]}}, {LineBox[{{8, 0}, {9, 1}}], {}}, 
      LineBox[{{9, 1}, {10, 
       1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}, {}}, {{}, {}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}, {{}, {}}, \
{}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
       PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, PointBox[{9, 1}], 
      PointBox[{10, 1}], PointBox[{11, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
        LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{6, 2}, {7, 2}}], LineBox[{{6, 2}, {7, 4}}]}}, {{{}, 
        LineBox[{{7, -2}, {8, 2}}]}, {{}, {}}, {{}, {}}, {
        LineBox[{{7, 4}, {8, 0}}], {}}}, {LineBox[{{8, 0}, {9, 1}}], 
       LineBox[{{8, 2}, {9, 1}}]}, LineBox[{{9, 1}, {10, 1}}], 
      LineBox[{{10, 1}, {11, 
       1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{}, {}}, {}, \
{}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
       PointBox[{7, 2}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}, 
      PointBox[{9, 1}], PointBox[{10, 1}], PointBox[{11, 1}]}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
        LineBox[{{6, 0}, {7, 0}}], {}}, {{}, LineBox[{{6, 2}, {7, 2}}]}}, {{
        LineBox[{{7, 0}, {8, 0}}], {}}, {{}, LineBox[{{7, 2}, {8, 2}}]}}, {
       LineBox[{{8, 0}, {9, 1}}], LineBox[{{8, 2}, {9, 1}}]}, 
      LineBox[{{9, 1}, {10, 1}}], 
      LineBox[{{10, 1}, {11, 
       1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, \
{}}}, {{{}, {}}, {{}, {}}}, {{}, {}}, {}, {}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, -1}], PointBox[{6, 1}], PointBox[{6, 3}]}, {
       PointBox[{7, -1}], PointBox[{7, 1}], PointBox[{7, 3}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
       PointBox[{9, 2}]}, PointBox[{10, 1}], PointBox[{11, 1}]}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, -1}}], 
        LineBox[{{5, 0}, {6, 1}}], {}}, {{}, {}, 
        LineBox[{{5, 2}, {6, 3}}]}}, {{
        LineBox[{{6, -1}, {7, -1}}], {}, {}}, {{}, 
        LineBox[{{6, 1}, {7, 1}}], {}}, {{}, {}, 
        LineBox[{{6, 3}, {7, 3}}]}}, {{{}, {}}, {
        LineBox[{{7, 1}, {8, 0}}], {}}, {{}, LineBox[{{7, 3}, {8, 2}}]}}, {{
        LineBox[{{8, 0}, {9, 0}}], {}}, {{}, LineBox[{{8, 2}, {9, 2}}]}}, {{},
        LineBox[{{9, 2}, {10, 1}}]}, 
      LineBox[{{10, 1}, {11, 
       1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}, {}}, {{}, {}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}, {{}, {}}, {}}}]}], "}"}]], "Output",
 CellChangeTimes->{3.496090530201428*^9, 3.4963549959783583`*^9, 
  3.4964377468824053`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "VineList", "]"}]], "Input",
 CellChangeTimes->{{3.4962430563948097`*^9, 3.4962430591888275`*^9}}],

Cell[BoxData["38"], "Output",
 CellChangeTimes->{3.496243059569374*^9, 3.4963549990427647`*^9, 
  3.4964377503818607`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AList", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"FindA", "[", 
      RowBox[{"#", ",", "q"}], "]"}], "&"}], "/@", "VineList"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.491434338392754*^9, 3.491434372726639*^9}, {
  3.4958306258700976`*^9, 3.495830637376643*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sList", " ", "=", " ", 
  RowBox[{"Finds", "/@", "VineList"}]}]], "Input",
 CellChangeTimes->{{3.495823217697191*^9, 3.495823219766068*^9}, {
   3.4958288467618656`*^9, 3.4958288468920527`*^9}, {3.4958293645063457`*^9, 
   3.4958293649269505`*^9}, {3.4958306280131793`*^9, 3.4958306412722445`*^9}, 
   3.496090633828197*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "6", ",", "6", ",", "12", ",", "10", ",", "10", ",", "14", ",", "8", ",", 
   "10", ",", "12", ",", "12", ",", "10", ",", "14", ",", "12", ",", "18", 
   ",", "16", ",", "18", ",", "12", ",", "16", ",", "14", ",", "14", ",", 
   "12", ",", "16", ",", "16", ",", "14", ",", "18", ",", "30", ",", "24", 
   ",", "18", ",", "28", ",", "24", ",", "22", ",", "16", ",", "26", ",", 
   "30", ",", "24", ",", "26", ",", "22", ",", "28"}], "}"}]], "Output",
 CellChangeTimes->{3.496090638158441*^9, 3.496243067310506*^9, 
  3.4962468812647023`*^9, 3.4963550134234433`*^9, 3.496437761002205*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"KGammaList", " ", "=", " ", 
  RowBox[{"FindKGamma", "/@", "VineList"}]}]], "Input",
 CellChangeTimes->{{3.491434409507126*^9, 3.491434440947892*^9}, {
  3.491434515862317*^9, 3.491434525455049*^9}, {3.495823081268573*^9, 
  3.495823081776479*^9}, {3.495823386950568*^9, 3.495823414302169*^9}, {
  3.4958288813516035`*^9, 3.49582888382516*^9}, {3.495830644306608*^9, 
  3.4958306484425554`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "10", ",", "12", ",", "10", ",", "10", ",", "14", ",", "10", ",", "6", ",", 
   "14", ",", "2", ",", "6", ",", "4", ",", "10", ",", "8", ",", "10", ",", 
   "6", ",", "10", ",", "10", ",", "10", ",", "8", ",", "8", ",", "6", ",", 
   "18", ",", "10", ",", "8", ",", "6", ",", "22", ",", "18", ",", "8", ",", 
   "18", ",", "14", ",", "12", ",", "10", ",", "16", ",", "20", ",", "10", 
   ",", "16", ",", "12", ",", "6"}], "}"}]], "Output",
 CellChangeTimes->{
  3.496437775457823*^9, 3.4964378201027184`*^9, {3.4964383980588017`*^9, 
   3.496438413697816*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RList", "=", 
  RowBox[{"BoundR", "/@", "VineList"}]}]], "Input",
 CellChangeTimes->{{3.495824951379333*^9, 3.49582495536089*^9}, {
  3.495824989741803*^9, 3.495825019008533*^9}, {3.495825120106969*^9, 
  3.495825124443967*^9}, {3.495828937922949*^9, 3.495828956970338*^9}, {
  3.4958290463989296`*^9, 3.4958290580857344`*^9}, {3.495829174413005*^9, 
  3.4958291748636527`*^9}, {3.4958306507558813`*^9, 3.4958306547215843`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4", ",", "3", ",", "6", ",", "6", ",", "7", ",", "9", ",", "7", ",", "5", 
   ",", "9", ",", "7", ",", "6", ",", "11", ",", "10", ",", "9", ",", "11", 
   ",", "11", ",", "7", ",", "12", ",", "11", ",", "8", ",", "8", ",", "17", 
   ",", "9", ",", "8", ",", "11", ",", "24", ",", "22", ",", "11", ",", "29", 
   ",", "14", ",", "13", ",", "12", ",", "23", ",", "27", ",", "18", ",", 
   "23", ",", "17", ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{3.4963550856573105`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NList", "=", 
  RowBox[{"FindN", " ", "/@", "VineList"}]}]], "Input",
 CellChangeTimes->{{3.495829163897885*^9, 3.495829188252906*^9}, {
  3.495830660800325*^9, 3.4958306636744576`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "76", ",", "75", ",", "94", ",", "94", ",", "119", ",", "121", ",", "87", 
   ",", "101", ",", "89", ",", "87", ",", "70", ",", "139", ",", "122", ",", 
   "121", ",", "123", ",", "139", ",", "103", ",", "148", ",", "131", ",", 
   "104", ",", "96", ",", "225", ",", "121", ",", "104", ",", "123", ",", 
   "304", ",", "270", ",", "131", ",", "333", ",", "182", ",", "165", ",", 
   "148", ",", "271", ",", "323", ",", "202", ",", "271", ",", "201", ",", 
   "204"}], "}"}]], "Output",
 CellChangeTimes->{3.495829226718216*^9, 3.4958326589034557`*^9, 
  3.4960009791348047`*^9, 3.4960906829597073`*^9, 3.496243122970541*^9, 
  3.4962472692826447`*^9, 3.496355174004347*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Running the Cyclotomic Test on the vines", "Subtitle",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.4962444588113856`*^9, 3.4962444992194896`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GoodGraphsWithPrimes", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"MultiPrimeVineCyclotomicTest", "[", 
      RowBox[{
       RowBox[{
       "VineList", "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}], 
       ",", 
       RowBox[{
       "NList", "\[LeftDoubleBracket]", "t", "\[RightDoubleBracket]"}], ",", 
       "200", ",", "50"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "1", ",", 
       RowBox[{"Length", "[", "VineList", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.4962434063480177`*^9, 3.4962434267072926`*^9}, {
  3.4962437791841297`*^9, 3.4962437926034255`*^9}, {3.4962438473821936`*^9, 
  3.496243851468069*^9}, {3.496355394871939*^9, 3.496355414390005*^9}, {
  3.4963570500119133`*^9, 3.4963570513838863`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GoodGraphs", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"GoodGraphsWithPrimes", "\[LeftDoubleBracket]", 
     RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodGraphsByVine", "=", 
   RowBox[{"GoodGraphsWithPrimes", "\[LeftDoubleBracket]", 
    RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PrimeList", "=", 
   RowBox[{"GoodGraphsWithPrimes", "\[LeftDoubleBracket]", 
    RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.496244005619728*^9, 3.4962440672984176`*^9}, {
  3.496289524292365*^9, 3.496289526255187*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrimeList", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"179", ",", "181"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"41", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"41", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"29", ",", "31"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"59", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"59", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"41", ",", "43"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"41", ",", "43"}], "}"}], ",", 
     RowBox[{"{", "59", "}"}], ",", 
     RowBox[{"{", "59", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"73", ",", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"73", ",", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"73", ",", "79"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"103", ",", "107"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"43", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"59", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"59", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"47", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"47", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"47", ",", "53"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"59", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"59", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"59", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"59", ",", "61"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"37", ",", "41"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"43", ",", "47"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"17", ",", "19"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"43", ",", "47"}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.496285221795678*^9, 3.4962852269330654`*^9}, {
  3.4962894593589954`*^9, 3.4962894638955183`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"GoodGraphsByVine", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}]}], "]"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], "]"}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], "]"}], "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], "}"}]}], "]"}], ",", 
       RowBox[{"GradedBigraph", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", "1", "}"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"{", "1", "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], "}"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}]}], "]"}], "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}]}], "]"}], "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "}"}]}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"GradedBigraph", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", "1", "}"}], "}"}]}], "]"}], "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}], ",", 
     RowBox[{"{", "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.496289538713101*^9, 3.4962895604844065`*^9}, {
  3.4963555510765505`*^9, 3.4963555633241615`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Eliminating remaining graphs with the d test and algebraic integer test\
\>", "Subtitle",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.4962446027383423`*^9, 3.496244648774539*^9}, {
  3.4963574183115025`*^9, 3.4963574202943535`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ReallyGoodGraphs", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"GoodGraphs", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"KnownObstructions", "[", "#", "]"}], "\[Equal]", 
       RowBox[{"{", "}"}]}], "&"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KilledGoodGraphs", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"GoodGraphs", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"KnownObstructions", "[", "#", "]"}], "\[NotEqual]", 
       RowBox[{"{", "}"}]}], "&"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.4962440733270864`*^9, 3.4962441018280687`*^9}, {
  3.496244237122613*^9, 3.4962442473773584`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "/@", "ReallyGoodGraphs"}]], "Input",
 CellChangeTimes->{{3.4960053568095922`*^9, 3.496005361215928*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
      PointBox[{3, 1}], {PointBox[{4, -1}], PointBox[{4, 1}], 
       PointBox[{4, 3}]}, {PointBox[{5, 0}], PointBox[{5, 2}]}}, {
      LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, -1}}], 
       LineBox[{{3, 1}, {4, 1}}], 
       LineBox[{{3, 1}, {4, 3}}]}, {{LineBox[{{4, -1}, {5, 0}}], {}}, {{}, 
        LineBox[{{4, 1}, {5, 
         2}}]}, {{}, {}}}}, {{}, {}, {{}, {}, {}}, {{{}, {}}, {{}, {}}, {{}, \
{}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, -1}], PointBox[{5, 1}], 
       PointBox[{5, 3}]}, {PointBox[{6, 0}], PointBox[{6, 2}]}}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, -1}}], 
       LineBox[{{4, 1}, {5, 1}}], 
       LineBox[{{4, 1}, {5, 3}}]}, {{LineBox[{{5, -1}, {6, 0}}], 
        LineBox[{{5, -1}, {6, 
         2}}]}, {{}, {}}, {{}, {}}}}, {{}, {}, {}, {{}, {}, {}}, {{{}, {}}, \
{{}, {}}, {{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, -1}], PointBox[{5, 1}], 
       PointBox[{5, 3}]}, {PointBox[{6, 0}], PointBox[{6, 2}]}, {
       PointBox[{7, 0}], PointBox[{7, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, -1}}], 
       LineBox[{{4, 1}, {5, 1}}], 
       LineBox[{{4, 1}, {5, 3}}]}, {{LineBox[{{5, -1}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 1}, {6, 2}}]}, {{}, {}}}, {{
        LineBox[{{6, 0}, {7, 0}}], {}}, {{}, 
        LineBox[{{6, 2}, {7, 
         2}}]}}}, {{}, {}, {}, {{}, {}, {}}, {{{}, {}}, {{}, {}}, {{}, {}}}, \
{{{}, {}}, {{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 
         2}}]}, {{}, {}}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}}}], 
   ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], PointBox[{5, 1}], PointBox[{6, 1}], PointBox[{7, 1}], 
      PointBox[{8, 1}], {PointBox[{9, 0}], PointBox[{9, 2}]}, {
       PointBox[{10, 0}], PointBox[{10, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], LineBox[{{3, 1}, {4, 1}}], 
      LineBox[{{4, 1}, {5, 1}}], LineBox[{{5, 1}, {6, 1}}], 
      LineBox[{{6, 1}, {7, 1}}], 
      LineBox[{{7, 1}, {8, 1}}], {LineBox[{{8, 1}, {9, 0}}], 
       LineBox[{{8, 1}, {9, 2}}]}, {{LineBox[{{9, 0}, {10, 0}}], 
        LineBox[{{9, 0}, {10, 
         2}}]}, {{}, {}}}}, {{}, {}, {}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, \
{{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
       PointBox[{7, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, 0}}], {}}, {{}, 
        LineBox[{{6, 2}, {7, 
         2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], PointBox[{5, 1}], PointBox[{6, 1}], PointBox[{7, 1}], 
      PointBox[{8, 1}], {PointBox[{9, 0}], PointBox[{9, 2}]}, {
       PointBox[{10, 0}], PointBox[{10, 2}]}, {PointBox[{11, 0}], 
       PointBox[{11, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], LineBox[{{3, 1}, {4, 1}}], 
      LineBox[{{4, 1}, {5, 1}}], LineBox[{{5, 1}, {6, 1}}], 
      LineBox[{{6, 1}, {7, 1}}], 
      LineBox[{{7, 1}, {8, 1}}], {LineBox[{{8, 1}, {9, 0}}], 
       LineBox[{{8, 1}, {9, 2}}]}, {{LineBox[{{9, 0}, {10, 0}}], {}}, {{}, 
        LineBox[{{9, 2}, {10, 2}}]}}, {{LineBox[{{10, 0}, {11, 0}}], {}}, {{},
         LineBox[{{10, 2}, {11, 
         2}}]}}}, {{}, {}, {}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, \
{}}}, {{{}, {}}, {{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], PointBox[{5, 1}], 
      PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, PointBox[{9, 1}], 
      PointBox[{10, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], LineBox[{{3, 1}, {4, 1}}], 
      LineBox[{{4, 1}, {5, 1}}], 
      LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
       LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], 
        LineBox[{{7, 0}, {8, 2}}]}, {{}, {}}}, {
       LineBox[{{8, 0}, {9, 1}}], {}}, 
      LineBox[{{9, 1}, {10, 
       1}}]}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, \
{}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], PointBox[{5, 1}], 
      PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, -1}], 
       PointBox[{9, 1}], PointBox[{9, 3}]}, PointBox[{10, 1}], 
      PointBox[{11, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], LineBox[{{3, 1}, {4, 1}}], 
      LineBox[{{4, 1}, {5, 1}}], 
      LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
       LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
        LineBox[{{7, 2}, {8, 2}}]}}, {{LineBox[{{8, 0}, {9, -1}}], 
        LineBox[{{8, 0}, {9, 1}}], {}}, {{}, {}, 
        LineBox[{{8, 2}, {9, 3}}]}}, {{}, {}, LineBox[{{9, 3}, {10, 1}}]}, 
      LineBox[{{10, 1}, {11, 
       1}}]}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}}, {{}, {}, {}}, {}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], PointBox[{5, 1}], 
      PointBox[{6, 1}], {PointBox[{7, -1}], PointBox[{7, 1}], 
       PointBox[{7, 3}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}, 
      PointBox[{9, 1}], PointBox[{10, 1}], PointBox[{11, 1}]}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], LineBox[{{4, 1}, {5, 1}}], 
      LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, -1}}], 
       LineBox[{{6, 1}, {7, 1}}], 
       LineBox[{{6, 1}, {7, 3}}]}, {{LineBox[{{7, -1}, {8, 0}}], {}}, {{}, 
        LineBox[{{7, 1}, {8, 2}}]}, {{}, {}}}, {
       LineBox[{{8, 0}, {9, 1}}], {}}, LineBox[{{9, 1}, {10, 1}}], 
      LineBox[{{10, 1}, {11, 
       1}}]}, {{}, {}, {}, {}, {}, {{}, {}, {}}, {{{}, {}}, {{}, {}}, {{}, \
{}}}, {{}, {}}, {}, {}}}]}], "}"}]], "Output",
 CellChangeTimes->{3.4960053622373967`*^9, 3.4960908677202177`*^9, 
  3.4961607682391148`*^9, 3.496171480603663*^9, 3.496355596551941*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"dNumberGraphs", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"KilledGoodGraphs", ",", 
     RowBox[{
      RowBox[{"DTest", "[", "#", "]"}], "&"}]}], "]"}]}], ";", " ", 
  RowBox[{"DisplayBigraph", "/@", "dNumberGraphs"}]}]], "Input",
 CellChangeTimes->{{3.496171586411541*^9, 3.4961715868173103`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
      PointBox[{3, 1}], {PointBox[{4, -1}], PointBox[{4, 1}], 
       PointBox[{4, 3}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, -1}}], 
       LineBox[{{3, 1}, {4, 1}}], 
       LineBox[{{3, 1}, {4, 3}}]}}, {{}, {}, {{}, {}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
      PointBox[{3, 1}], {PointBox[{4, 0}], PointBox[{4, 2}]}, 
      PointBox[{5, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, 0}}], 
       LineBox[{{3, 1}, {4, 2}}]}, {LineBox[{{4, 0}, {5, 1}}], 
       LineBox[{{4, 2}, {5, 1}}]}}, {{}, {}, {{}, {}}, {{}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
      PointBox[{3, 1}], {PointBox[{4, 0}], PointBox[{4, 2}]}, {
       PointBox[{5, -2}], PointBox[{5, 0}], PointBox[{5, 2}], 
       PointBox[{5, 4}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, 0}}], 
       LineBox[{{3, 1}, {4, 2}}]}, {{LineBox[{{4, 0}, {5, -2}}], 
        LineBox[{{4, 0}, {5, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{4, 2}, {5, 2}}], 
        LineBox[{{4, 2}, {5, 
         4}}]}}}, {{}, {}, {{}, {}}, {{{}, {}, {}, {}}, {{}, {}, {}, \
{}}}}}]}], "}"}]], "Output",
 CellChangeTimes->{{3.496171581895636*^9, 3.496171587918944*^9}, 
   3.4963556013087807`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"DimensionsByDepth", "[", 
     RowBox[{
     "dNumberGraphs", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
     "]"}], "\[LeftDoubleBracket]", 
    RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "dNumberGraphs", "]"}]}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.495830792369512*^9, 3.495830792439613*^9}, {
   3.496164428458177*^9, 3.496164459830459*^9}, {3.4961647901035013`*^9, 
   3.496164813701557*^9}, 3.496171657143037*^9, {3.496244306752736*^9, 
   3.496244313462384*^9}, {3.49633395601204*^9, 3.4963339635428686`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"3", "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"3", "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["#1", "4"]}]}], "&"}], ",", "4"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.496164435965067*^9, 3.496164461605442*^9}, {
   3.4961647932447233`*^9, 3.496164819367462*^9}, 3.4963556123947215`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"BadGlobalDimensionGraphs", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"KilledGoodGraphs", ",", 
     RowBox[{
      RowBox[{"Not", "[", 
       RowBox[{"DTest", "[", "#", "]"}], "]"}], "&"}]}], "]"}]}], ";", 
  RowBox[{"DisplayBigraph", "/@", "BadGlobalDimensionGraphs"}]}]], "Input",
 CellChangeTimes->{{3.4961591115157223`*^9, 3.496159194930705*^9}, {
   3.496160117579216*^9, 3.496160123630562*^9}, 3.496164386294314*^9, {
   3.4961715950144787`*^9, 3.496171609100895*^9}, {3.49617170807749*^9, 
   3.4961717399443283`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, -1}], PointBox[{5, 1}], 
       PointBox[{5, 3}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, -1}}], 
       LineBox[{{4, 1}, {5, 1}}], 
       LineBox[{{4, 1}, {5, 3}}]}}, {{}, {}, {}, {{}, {}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, 
      PointBox[{6, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {LineBox[{{5, 0}, {6, 1}}], 
       LineBox[{{5, 2}, {6, 1}}]}}, {{}, {}, {}, {{}, {}}, {{}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, -2}], PointBox[{6, 0}], PointBox[{6, 2}], 
       PointBox[{6, 4}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, -2}}], 
        LineBox[{{5, 0}, {6, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{5, 2}, {6, 2}}], 
        LineBox[{{5, 2}, {6, 
         4}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}, {}, {}}, {{}, {}, {}, \
{}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
       PointBox[{7, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
        LineBox[{{6, 0}, {7, 0}}], {}}, {{}, 
        LineBox[{{6, 2}, {7, 
         2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], PointBox[{5, 1}], 
      PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
       PointBox[{9, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], LineBox[{{3, 1}, {4, 1}}], 
      LineBox[{{4, 1}, {5, 1}}], 
      LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
       LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], 
        LineBox[{{7, 0}, {8, 2}}]}, {{}, {}}}, {{
        LineBox[{{8, 0}, {9, 0}}], {}}, {{}, 
        LineBox[{{8, 2}, {9, 
         2}}]}}}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}}, {{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, PointBox[{7, 1}]}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {LineBox[{{6, 0}, {7, 1}}], 
       LineBox[{{6, 2}, {7, 
        1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], PointBox[{5, 1}], 
      PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, PointBox[{9, 1}]}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], LineBox[{{4, 1}, {5, 1}}], 
      LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
       LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
        LineBox[{{7, 2}, {8, 2}}]}}, {LineBox[{{8, 0}, {9, 1}}], 
       LineBox[{{8, 2}, {9, 
        1}}]}}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, \
{}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
       PointBox[{7, 1}], PointBox[{7, 3}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{LineBox[{{6, 0}, {7, -1}}], 
        LineBox[{{6, 0}, {7, 1}}], {}}, {{}, {}, 
        LineBox[{{6, 2}, {7, 
         3}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}}, \
{{}, {}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
       PointBox[{7, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, 0}}], 
        LineBox[{{6, 0}, {7, 2}}]}, {
        LineBox[{{6, 2}, {7, 
         0}}], {}}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
      PointBox[{3, 1}], {PointBox[{4, 0}], PointBox[{4, 2}]}, {
       PointBox[{5, -1}], PointBox[{5, 1}], PointBox[{5, 3}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, PointBox[{7, 1}]}, {
      LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, 0}}], 
       LineBox[{{3, 1}, {4, 2}}]}, {{LineBox[{{4, 0}, {5, -1}}], 
        LineBox[{{4, 0}, {5, 1}}], {}}, {{}, {}, 
        LineBox[{{4, 2}, {5, 3}}]}}, {{{}, {}}, {
        LineBox[{{5, 1}, {6, 0}}], {}}, {{}, LineBox[{{5, 3}, {6, 2}}]}}, {{},
        LineBox[{{6, 2}, {7, 
        1}}]}}, {{}, {}, {{}, {}}, {{{}, {}, {}}, {{}, {}, {}}}, {{{}, {}}, \
{{}, {}}, {{}, {}}}, {{}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], 
      PointBox[{5, 1}], {PointBox[{6, 0}], PointBox[{6, 2}]}, {
       PointBox[{7, -1}], PointBox[{7, 1}], PointBox[{7, 3}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, PointBox[{9, 1}]}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], 
      LineBox[{{4, 1}, {5, 1}}], {LineBox[{{5, 1}, {6, 0}}], 
       LineBox[{{5, 1}, {6, 2}}]}, {{LineBox[{{6, 0}, {7, -1}}], 
        LineBox[{{6, 0}, {7, 1}}], {}}, {{}, {}, 
        LineBox[{{6, 2}, {7, 3}}]}}, {{{}, {}}, {
        LineBox[{{7, 1}, {8, 0}}], {}}, {{}, LineBox[{{7, 3}, {8, 2}}]}}, {{},
        LineBox[{{8, 2}, {9, 
        1}}]}}, {{}, {}, {}, {}, {{}, {}}, {{{}, {}, {}}, {{}, {}, {}}}, \
{{{}, {}}, {{}, {}}, {{}, {}}}, {{}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], PointBox[{5, 1}], 
      PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
       PointBox[{9, 2}]}, {PointBox[{10, 0}], PointBox[{10, 2}]}, 
      PointBox[{11, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], LineBox[{{3, 1}, {4, 1}}], 
      LineBox[{{4, 1}, {5, 1}}], 
      LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
       LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], 
        LineBox[{{7, 0}, {8, 2}}]}, {{}, {}}}, {{
        LineBox[{{8, 0}, {9, 0}}], {}}, {{}, LineBox[{{8, 2}, {9, 2}}]}}, {{
        LineBox[{{9, 0}, {10, 0}}], {}}, {{}, LineBox[{{9, 2}, {10, 2}}]}}, {
       LineBox[{{10, 0}, {11, 1}}], 
       LineBox[{{10, 2}, {11, 
        1}}]}}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], PointBox[{5, 1}], 
      PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, -2}], 
       PointBox[{9, 0}], PointBox[{9, 2}], PointBox[{9, 4}]}, {
       PointBox[{10, 0}], PointBox[{10, 2}]}, {PointBox[{11, -2}], 
       PointBox[{11, 0}], PointBox[{11, 2}], PointBox[{11, 4}]}}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], LineBox[{{4, 1}, {5, 1}}], 
      LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
       LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
        LineBox[{{7, 2}, {8, 2}}]}}, {{LineBox[{{8, 0}, {9, -2}}], 
        LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{8, 2}, {9, 2}}], LineBox[{{8, 2}, {9, 4}}]}}, {{{}, 
        LineBox[{{9, -2}, {10, 2}}]}, {{}, {}}, {{}, {}}, {
        LineBox[{{9, 4}, {10, 0}}], {}}}, {{LineBox[{{10, 0}, {11, -2}}], 
        LineBox[{{10, 0}, {11, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{10, 2}, {11, 2}}], 
        LineBox[{{10, 2}, {11, 
         4}}]}}}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}, {}, {}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, \
{{{}, {}, {}, {}}, {{}, {}, {}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], PointBox[{5, 1}], 
      PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
       PointBox[{9, 2}]}, {PointBox[{10, 0}], PointBox[{10, 2}]}, {
       PointBox[{11, -2}], PointBox[{11, 0}], PointBox[{11, 2}], 
       PointBox[{11, 4}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], LineBox[{{3, 1}, {4, 1}}], 
      LineBox[{{4, 1}, {5, 1}}], 
      LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
       LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], 
        LineBox[{{7, 0}, {8, 2}}]}, {{}, {}}}, {{
        LineBox[{{8, 0}, {9, 0}}], {}}, {{}, LineBox[{{8, 2}, {9, 2}}]}}, {{
        LineBox[{{9, 0}, {10, 0}}], {}}, {{}, LineBox[{{9, 2}, {10, 2}}]}}, {{
        LineBox[{{10, 0}, {11, -2}}], 
        LineBox[{{10, 0}, {11, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{10, 2}, {11, 2}}], 
        LineBox[{{10, 2}, {11, 
         4}}]}}}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}}}}],
    ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], PointBox[{5, 1}], 
      PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, -2}], 
       PointBox[{9, 0}], PointBox[{9, 2}], PointBox[{9, 4}]}, {
       PointBox[{10, 0}], PointBox[{10, 2}]}, PointBox[{11, 1}]}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], LineBox[{{4, 1}, {5, 1}}], 
      LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
       LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
        LineBox[{{7, 2}, {8, 2}}]}}, {{LineBox[{{8, 0}, {9, -2}}], 
        LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{8, 2}, {9, 2}}], LineBox[{{8, 2}, {9, 4}}]}}, {{{}, 
        LineBox[{{9, -2}, {10, 2}}]}, {{}, {}}, {{}, {}}, {
        LineBox[{{9, 4}, {10, 0}}], {}}}, {LineBox[{{10, 0}, {11, 1}}], 
       LineBox[{{10, 2}, {11, 
        1}}]}}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}, {}, {}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, \
{{}, {}}}}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.496171610315394*^9, {3.496171714057316*^9, 3.496171741387735*^9}, 
   3.496355620155882*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"DisplayBigraph", "[", 
      RowBox[{"BadGlobalDimensionGraphs", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"TeXForm", "[", 
      RowBox[{"MinimalPolynomial", "[", 
       RowBox[{
        RowBox[{"GlobalEvenDimension", "[", 
         RowBox[{"BadGlobalDimensionGraphs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "x"}], "]"}], "]"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "BadGlobalDimensionGraphs", "]"}]}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.4961612859831533`*^9, 3.496161297251335*^9}, {
   3.496161480864388*^9, 3.49616152743146*^9}, {3.496161574468482*^9, 
   3.496161608185158*^9}, {3.4961616977494507`*^9, 3.496161703475209*^9}, 
   3.4961643723881607`*^9, {3.496171636722952*^9, 3.4961716423710327`*^9}, {
   3.4961717003340073`*^9, 3.496171732801422*^9}, {3.496355637891384*^9, 
   3.4963556463335233`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, -1}], PointBox[{5, 1}], 
         PointBox[{5, 3}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, -1}}], 
         LineBox[{{4, 1}, {5, 1}}], 
         LineBox[{{4, 1}, {5, 3}}]}}, {{}, {}, {}, {{}, {}, {}}}}], ",", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        RowBox[{"x", "^", "2"}], "-", 
        RowBox[{"32", " ", "x"}], "+", "56"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      TeXForm[56 - 32 FusionAtlas`x + FusionAtlas`x^2],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, 
        PointBox[{6, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {LineBox[{{5, 0}, {6, 1}}], 
         LineBox[{{5, 2}, {6, 1}}]}}, {{}, {}, {}, {{}, {}}, {{}, {}}}}], ",", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        RowBox[{"x", "^", "2"}], "-", 
        RowBox[{"63", " ", "x"}], "+", "105"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      TeXForm[105 - 63 FusionAtlas`x + FusionAtlas`x^2],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, -2}], PointBox[{6, 0}], PointBox[{6, 2}], 
         PointBox[{6, 4}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, -2}}], 
          LineBox[{{5, 0}, {6, 0}}], {}, {}}, {{}, {}, 
          LineBox[{{5, 2}, {6, 2}}], 
          LineBox[{{5, 2}, {6, 
           4}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}, {}, {}}, {{}, {}, {}, \
{}}}}}], ",", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        RowBox[{"x", "^", "2"}], "-", 
        RowBox[{"63", " ", "x"}], "+", "105"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      TeXForm[105 - 63 FusionAtlas`x + FusionAtlas`x^2],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
         PointBox[{7, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
          LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
          LineBox[{{6, 0}, {7, 0}}], {}}, {{}, 
          LineBox[{{6, 2}, {7, 
           2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}}}], ",", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        RowBox[{"x", "^", "2"}], "-", 
        RowBox[{"65", " ", "x"}], "+", "275"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      TeXForm[275 - 65 FusionAtlas`x + FusionAtlas`x^2],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], PointBox[{5, 1}], 
        PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
         PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
         PointBox[{9, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], LineBox[{{3, 1}, {4, 1}}], 
        LineBox[{{4, 1}, {5, 1}}], 
        LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
         LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], 
          LineBox[{{7, 0}, {8, 2}}]}, {{}, {}}}, {{
          LineBox[{{8, 0}, {9, 0}}], {}}, {{}, 
          LineBox[{{8, 2}, {9, 
           2}}]}}}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, \
{{{}, {}}, {{}, {}}}}}], ",", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        RowBox[{"x", "^", "3"}], "-", 
        RowBox[{"338", " ", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{"2535", " ", "x"}], "-", "4225"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      TeXForm[-4225 + 2535 FusionAtlas`x - 338 FusionAtlas`x^2 + 
       FusionAtlas`x^3],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, PointBox[{7, 1}]}, {
        LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
          LineBox[{{5, 2}, {6, 2}}]}}, {LineBox[{{6, 0}, {7, 1}}], 
         LineBox[{{6, 2}, {7, 
          1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}}}], 
     ",", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        RowBox[{"x", "^", "2"}], "-", 
        RowBox[{"65", " ", "x"}], "+", "275"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      TeXForm[275 - 65 FusionAtlas`x + FusionAtlas`x^2],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], PointBox[{5, 1}], 
        PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
         PointBox[{8, 0}], PointBox[{8, 2}]}, PointBox[{9, 1}]}, {
        LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], LineBox[{{4, 1}, {5, 1}}], 
        LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
         LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
          LineBox[{{7, 2}, {8, 2}}]}}, {LineBox[{{8, 0}, {9, 1}}], 
         LineBox[{{8, 2}, {9, 
          1}}]}}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, \
{}}}}], ",", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        RowBox[{"x", "^", "3"}], "-", 
        RowBox[{"338", " ", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{"2535", " ", "x"}], "-", "4225"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      TeXForm[-4225 + 2535 FusionAtlas`x - 338 FusionAtlas`x^2 + 
       FusionAtlas`x^3],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
         PointBox[{7, 1}], PointBox[{7, 3}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
          LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{LineBox[{{6, 0}, {7, -1}}],
           LineBox[{{6, 0}, {7, 1}}], {}}, {{}, {}, 
          LineBox[{{6, 2}, {7, 
           3}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}}}}], ",", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        RowBox[{"x", "^", "3"}], "-", 
        RowBox[{"108", " ", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{"1377", " ", "x"}], "-", "4617"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      TeXForm[-4617 + 1377 FusionAtlas`x - 108 FusionAtlas`x^2 + 
       FusionAtlas`x^3],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
         PointBox[{7, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
          LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, 0}}], 
          LineBox[{{6, 0}, {7, 2}}]}, {
          LineBox[{{6, 2}, {7, 
           0}}], {}}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}}, {{}, {}}}}}], ",", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        RowBox[{"x", "^", "3"}], "-", 
        RowBox[{"108", " ", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{"1377", " ", "x"}], "-", "4617"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      TeXForm[-4617 + 1377 FusionAtlas`x - 108 FusionAtlas`x^2 + 
       FusionAtlas`x^3],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
        PointBox[{3, 1}], {PointBox[{4, 0}], PointBox[{4, 2}]}, {
         PointBox[{5, -1}], PointBox[{5, 1}], PointBox[{5, 3}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, PointBox[{7, 1}]}, {
        LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, 0}}], 
         LineBox[{{3, 1}, {4, 2}}]}, {{LineBox[{{4, 0}, {5, -1}}], 
          LineBox[{{4, 0}, {5, 1}}], {}}, {{}, {}, 
          LineBox[{{4, 2}, {5, 3}}]}}, {{{}, {}}, {
          LineBox[{{5, 1}, {6, 0}}], {}}, {{}, 
          LineBox[{{5, 3}, {6, 2}}]}}, {{}, 
         LineBox[{{6, 2}, {7, 
          1}}]}}, {{}, {}, {{}, {}}, {{{}, {}, {}}, {{}, {}, {}}}, {{{}, {}}, \
{{}, {}}, {{}, {}}}, {{}, {}}}}], ",", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        RowBox[{"5", " ", 
         RowBox[{"x", "^", "3"}]}], "-", 
        RowBox[{"143", " ", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{"676", " ", "x"}], "-", "845"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      TeXForm[-845 + 676 FusionAtlas`x - 143 FusionAtlas`x^2 + 
       5 FusionAtlas`x^3],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], 
        PointBox[{5, 1}], {PointBox[{6, 0}], PointBox[{6, 2}]}, {
         PointBox[{7, -1}], PointBox[{7, 1}], PointBox[{7, 3}]}, {
         PointBox[{8, 0}], PointBox[{8, 2}]}, PointBox[{9, 1}]}, {
        LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], 
        LineBox[{{4, 1}, {5, 1}}], {LineBox[{{5, 1}, {6, 0}}], 
         LineBox[{{5, 1}, {6, 2}}]}, {{LineBox[{{6, 0}, {7, -1}}], 
          LineBox[{{6, 0}, {7, 1}}], {}}, {{}, {}, 
          LineBox[{{6, 2}, {7, 3}}]}}, {{{}, {}}, {
          LineBox[{{7, 1}, {8, 0}}], {}}, {{}, 
          LineBox[{{7, 3}, {8, 2}}]}}, {{}, 
         LineBox[{{8, 2}, {9, 
          1}}]}}, {{}, {}, {}, {}, {{}, {}}, {{{}, {}, {}}, {{}, {}, {}}}, \
{{{}, {}}, {{}, {}}, {{}, {}}}, {{}, {}}}}], ",", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        RowBox[{"x", "^", "2"}], "-", 
        RowBox[{"156", " ", "x"}], "+", "792"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      TeXForm[792 - 156 FusionAtlas`x + FusionAtlas`x^2],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], PointBox[{5, 1}], 
        PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
         PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
         PointBox[{9, 2}]}, {PointBox[{10, 0}], PointBox[{10, 2}]}, 
        PointBox[{11, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], LineBox[{{3, 1}, {4, 1}}], 
        LineBox[{{4, 1}, {5, 1}}], 
        LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
         LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], 
          LineBox[{{7, 0}, {8, 2}}]}, {{}, {}}}, {{
          LineBox[{{8, 0}, {9, 0}}], {}}, {{}, LineBox[{{8, 2}, {9, 2}}]}}, {{
          LineBox[{{9, 0}, {10, 0}}], {}}, {{}, 
          LineBox[{{9, 2}, {10, 2}}]}}, {LineBox[{{10, 0}, {11, 1}}], 
         LineBox[{{10, 2}, {11, 
          1}}]}}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{}, {}}}}], ",", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        RowBox[{"x", "^", "3"}], "-", 
        RowBox[{"684", " ", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{"8505", " ", "x"}], "-", "26163"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      TeXForm[-26163 + 8505 FusionAtlas`x - 684 FusionAtlas`x^2 + 
       FusionAtlas`x^3],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], PointBox[{5, 1}], 
        PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
         PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, -2}], 
         PointBox[{9, 0}], PointBox[{9, 2}], PointBox[{9, 4}]}, {
         PointBox[{10, 0}], PointBox[{10, 2}]}, {PointBox[{11, -2}], 
         PointBox[{11, 0}], PointBox[{11, 2}], PointBox[{11, 4}]}}, {
        LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], LineBox[{{4, 1}, {5, 1}}], 
        LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
         LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
          LineBox[{{7, 2}, {8, 2}}]}}, {{LineBox[{{8, 0}, {9, -2}}], 
          LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
          LineBox[{{8, 2}, {9, 2}}], LineBox[{{8, 2}, {9, 4}}]}}, {{{}, 
          LineBox[{{9, -2}, {10, 2}}]}, {{}, {}}, {{}, {}}, {
          LineBox[{{9, 4}, {10, 0}}], {}}}, {{LineBox[{{10, 0}, {11, -2}}], 
          LineBox[{{10, 0}, {11, 0}}], {}, {}}, {{}, {}, 
          LineBox[{{10, 2}, {11, 2}}], 
          LineBox[{{10, 2}, {11, 
           4}}]}}}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, \
{{{}, {}, {}, {}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, \
{}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}}}}], ",", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        RowBox[{"x", "^", "3"}], "-", 
        RowBox[{"684", " ", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{"8505", " ", "x"}], "-", "26163"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      TeXForm[-26163 + 8505 FusionAtlas`x - 684 FusionAtlas`x^2 + 
       FusionAtlas`x^3],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], PointBox[{5, 1}], 
        PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
         PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
         PointBox[{9, 2}]}, {PointBox[{10, 0}], PointBox[{10, 2}]}, {
         PointBox[{11, -2}], PointBox[{11, 0}], PointBox[{11, 2}], 
         PointBox[{11, 4}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], LineBox[{{3, 1}, {4, 1}}], 
        LineBox[{{4, 1}, {5, 1}}], 
        LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
         LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], 
          LineBox[{{7, 0}, {8, 2}}]}, {{}, {}}}, {{
          LineBox[{{8, 0}, {9, 0}}], {}}, {{}, LineBox[{{8, 2}, {9, 2}}]}}, {{
          LineBox[{{9, 0}, {10, 0}}], {}}, {{}, 
          LineBox[{{9, 2}, {10, 2}}]}}, {{LineBox[{{10, 0}, {11, -2}}], 
          LineBox[{{10, 0}, {11, 0}}], {}, {}}, {{}, {}, 
          LineBox[{{10, 2}, {11, 2}}], 
          LineBox[{{10, 2}, {11, 
           4}}]}}}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, \
{{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, \
{}}}}}], ",", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        RowBox[{"x", "^", "3"}], "-", 
        RowBox[{"684", " ", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{"8505", " ", "x"}], "-", "26163"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      TeXForm[-26163 + 8505 FusionAtlas`x - 684 FusionAtlas`x^2 + 
       FusionAtlas`x^3],
      AutoDelete->True,
      Editable->True]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], PointBox[{5, 1}], 
        PointBox[{6, 1}], {PointBox[{7, 0}], PointBox[{7, 2}]}, {
         PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, -2}], 
         PointBox[{9, 0}], PointBox[{9, 2}], PointBox[{9, 4}]}, {
         PointBox[{10, 0}], PointBox[{10, 2}]}, PointBox[{11, 1}]}, {
        LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], LineBox[{{4, 1}, {5, 1}}], 
        LineBox[{{5, 1}, {6, 1}}], {LineBox[{{6, 1}, {7, 0}}], 
         LineBox[{{6, 1}, {7, 2}}]}, {{LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
          LineBox[{{7, 2}, {8, 2}}]}}, {{LineBox[{{8, 0}, {9, -2}}], 
          LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
          LineBox[{{8, 2}, {9, 2}}], LineBox[{{8, 2}, {9, 4}}]}}, {{{}, 
          LineBox[{{9, -2}, {10, 2}}]}, {{}, {}}, {{}, {}}, {
          LineBox[{{9, 4}, {10, 0}}], {}}}, {LineBox[{{10, 0}, {11, 1}}], 
         LineBox[{{10, 2}, {11, 
          1}}]}}, {{}, {}, {}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}, {}, {}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, \
{{}, {}}}}], ",", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        RowBox[{"x", "^", "3"}], "-", 
        RowBox[{"684", " ", 
         RowBox[{"x", "^", "2"}]}], "+", 
        RowBox[{"8505", " ", "x"}], "-", "26163"}],
       ShowStringCharacters->True,
       NumberMarks->True],
      TeXForm[-26163 + 8505 FusionAtlas`x - 684 FusionAtlas`x^2 + 
       FusionAtlas`x^3],
      AutoDelete->True,
      Editable->True]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.4963556484565763`*^9}]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.49624443562805*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Calculating the bound for repeated roots on the circle (Non-salem only)\
\>", "Subtitle",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.4962446794987183`*^9, 3.49624470617708*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"NonSalemVines", "=", 
   RowBox[{"Select", "[", 
    RowBox[{"VineList", ",", 
     RowBox[{
      RowBox[{"Not", "[", 
       RowBox[{"ASalemFormQ", "[", 
        RowBox[{
         RowBox[{"FindA", "[", 
          RowBox[{"#", ",", "q"}], "]"}], ",", "q"}], "]"}], "]"}], "&"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.495830682531573*^9, 3.4958307126248446`*^9}, {
  3.4962443543812227`*^9, 3.4962443577360463`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DisplayBigraph", "/@", "NonSalemVines"}]], "Input",
 CellChangeTimes->{{3.495905595093051*^9, 3.495905600201848*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, 
      PointBox[{7, 1}], {PointBox[{8, -1}], PointBox[{8, 1}], 
       PointBox[{8, 3}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {
       LineBox[{{6, 0}, {7, 1}}], {}}, {LineBox[{{7, 1}, {8, -1}}], 
       LineBox[{{7, 1}, {8, 1}}], 
       LineBox[{{7, 1}, {8, 
        3}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, {{}, \
{}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
       PointBox[{7, 1}], PointBox[{7, 3}]}, {PointBox[{8, -1}], 
       PointBox[{8, 1}], PointBox[{8, 3}]}, {PointBox[{9, -3}], 
       PointBox[{9, -1}], PointBox[{9, 1}], PointBox[{9, 3}], 
       PointBox[{9, 5}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -1}}], 
        LineBox[{{6, 0}, {7, 1}}], {}}, {{}, {}, 
        LineBox[{{6, 2}, {7, 3}}]}}, {{{}, {}, {}}, {
        LineBox[{{7, 1}, {8, -1}}], LineBox[{{7, 1}, {8, 1}}], {}}, {{}, {}, 
        LineBox[{{7, 3}, {8, 3}}]}}, {{
        LineBox[{{8, -1}, {9, -3}}], {}, {}, {}, {}}, {{}, 
        LineBox[{{8, 1}, {9, -1}}], {}, {}, {}}, {{}, {}, 
        LineBox[{{8, 3}, {9, 1}}], LineBox[{{8, 3}, {9, 3}}], 
        LineBox[{{8, 3}, {9, 
         5}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}}, \
{{}, {}, {}}}, {{{}, {}, {}}, {{}, {}, {}}, {{}, {}, {}}}, {{{}, {}, {}, {}, \
{}}, {{}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
       PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
       PointBox[{9, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
        LineBox[{{6, 0}, {7, 0}}], 
        LineBox[{{6, 0}, {7, 2}}], {}}, {{}, {}, {}, 
        LineBox[{{6, 2}, {7, 4}}]}}, {{{}, {}}, {{}, {}}, {{}, {}}, {
        LineBox[{{7, 4}, {8, 0}}], LineBox[{{7, 4}, {8, 2}}]}}, {{
        LineBox[{{8, 0}, {9, 0}}], {}}, {{}, 
        LineBox[{{8, 2}, {9, 
         2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
       PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, -2}], 
       PointBox[{9, 0}], PointBox[{9, 2}], PointBox[{9, 4}]}}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
        LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{6, 2}, {7, 2}}], LineBox[{{6, 2}, {7, 4}}]}}, {{{}, 
        LineBox[{{7, -2}, {8, 2}}]}, {{}, {}}, {{}, {}}, {
        LineBox[{{7, 4}, {8, 0}}], {}}}, {{LineBox[{{8, 0}, {9, -2}}], 
        LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{8, 2}, {9, 2}}], 
        LineBox[{{8, 2}, {9, 
         4}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, {}, \
{}, {}}, {{}, {}, {}, {}}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
       PointBox[{7, 2}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}, {
       PointBox[{9, -2}], PointBox[{9, 0}], PointBox[{9, 2}], 
       PointBox[{9, 4}]}, PointBox[{10, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
        LineBox[{{6, 0}, {7, 0}}], {}}, {{}, LineBox[{{6, 2}, {7, 2}}]}}, {{
        LineBox[{{7, 0}, {8, 0}}], {}}, {{}, LineBox[{{7, 2}, {8, 2}}]}}, {{
        LineBox[{{8, 0}, {9, -2}}], 
        LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{8, 2}, {9, 2}}], LineBox[{{8, 2}, {9, 4}}]}}, {
       LineBox[{{9, -2}, {10, 1}}], {}, {}, 
       LineBox[{{9, 4}, {10, 
        1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, \
{}}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}}, {{}, {}, \
{}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
       PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, -2}], 
       PointBox[{9, 0}], PointBox[{9, 2}], PointBox[{9, 4}]}, 
      PointBox[{10, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
        LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{6, 2}, {7, 2}}], LineBox[{{6, 2}, {7, 4}}]}}, {{{}, 
        LineBox[{{7, -2}, {8, 2}}]}, {{}, {}}, {{}, {}}, {
        LineBox[{{7, 4}, {8, 0}}], {}}}, {{LineBox[{{8, 0}, {9, -2}}], 
        LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{8, 2}, {9, 2}}], LineBox[{{8, 2}, {9, 4}}]}}, {
       LineBox[{{9, -2}, {10, 1}}], {}, 
       LineBox[{{9, 2}, {10, 
        1}}], {}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}, {}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, \
{}, {}, {}}, {{}, {}, {}, {}}}, {{}, {}, {}, {}}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
       PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
       PointBox[{8, 0}], PointBox[{8, 2}]}, PointBox[{9, 1}], 
      PointBox[{10, 1}], PointBox[{11, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
      LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
        LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
        LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, 
        LineBox[{{6, 2}, {7, 2}}], LineBox[{{6, 2}, {7, 4}}]}}, {{{}, 
        LineBox[{{7, -2}, {8, 2}}]}, {{}, {}}, {{}, {}}, {
        LineBox[{{7, 4}, {8, 0}}], {}}}, {LineBox[{{8, 0}, {9, 1}}], 
       LineBox[{{8, 2}, {9, 1}}]}, LineBox[{{9, 1}, {10, 1}}], 
      LineBox[{{10, 1}, {11, 
       1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, {}}, \
{{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{}, {}}, {}, \
{}}}], ",", 
   GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
      PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
       PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
       PointBox[{7, 2}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}, 
      PointBox[{9, 1}], PointBox[{10, 1}], PointBox[{11, 1}]}, {
      LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
      LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
       LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
        LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
        LineBox[{{6, 0}, {7, 0}}], {}}, {{}, LineBox[{{6, 2}, {7, 2}}]}}, {{
        LineBox[{{7, 0}, {8, 0}}], {}}, {{}, LineBox[{{7, 2}, {8, 2}}]}}, {
       LineBox[{{8, 0}, {9, 1}}], LineBox[{{8, 2}, {9, 1}}]}, 
      LineBox[{{9, 1}, {10, 1}}], 
      LineBox[{{10, 1}, {11, 
       1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, \
{}}}, {{{}, {}}, {{}, {}}}, {{}, {}}, {}, {}}}]}], "}"}]], "Output",
 CellChangeTimes->{3.4959056010544033`*^9, 3.4963557556707425`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"DisplayGraphsFord", "[", 
    RowBox[{"g_GradedBigraph", ",", "n_", ",", "q_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"A", ",", "l", ",", "B", ",", "C", ",", "s"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"A", ",", "s"}], "}"}], "=", 
       RowBox[{"FindAands", "[", 
        RowBox[{"g", ",", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"l", ",", "B", ",", "C"}], "}"}], "=", 
       RowBox[{"FactorReciprocal", "[", 
        RowBox[{"A", ",", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"n", "-", "l"}], ")"}], " ", 
        RowBox[{"Abs", "[", 
         RowBox[{"Expand", "[", "C", "]"}], "]"}]}], "-", 
       RowBox[{"Abs", "[", 
        RowBox[{"Expand", "[", 
         RowBox[{"D", "[", 
          RowBox[{"C", ",", "q"}], "]"}], "]"}], "]"}], "-", 
       RowBox[{"Abs", "[", 
        RowBox[{"Expand", "[", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"C", "/.", 
            RowBox[{"(", 
             RowBox[{"q", "\[Rule]", 
              RowBox[{"q", "^", 
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}]}]}], ")"}]}], ",", "q"}], "]"}], 
         "]"}], "]"}]}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.493397466978819*^9, 3.493397475328525*^9}, {
   3.4933976474280787`*^9, 3.493397670069687*^9}, {3.493397755609255*^9, 
   3.493397768696331*^9}, {3.493397895562562*^9, 3.493397895719606*^9}, {
   3.493398495101554*^9, 3.4933985008607273`*^9}, {3.4933988107111073`*^9, 
   3.493398813091652*^9}, {3.494010021476171*^9, 3.494010029785574*^9}, {
   3.494010100109345*^9, 3.494010140809679*^9}, {3.494013233655808*^9, 
   3.494013241951251*^9}, {3.494013795365417*^9, 3.494013894197926*^9}, {
   3.494014125460617*^9, 3.4940142505376368`*^9}, 3.4941762368635025`*^9, {
   3.495825314885275*^9, 3.49582538317196*^9}, {3.4958254364469223`*^9, 
   3.495825452787743*^9}, {3.495825490230927*^9, 3.495825501367057*^9}, {
   3.4958256000407257`*^9, 3.4958256012217073`*^9}, {3.49582566480224*^9, 
   3.495825664911089*^9}, {3.495825695735424*^9, 3.495825699470804*^9}, {
   3.495825740795225*^9, 3.4958257416314783`*^9}, {3.4958261152153673`*^9, 
   3.495826127875881*^9}, {3.495829513270258*^9, 3.4958295165249376`*^9}, {
   3.4958297334368415`*^9, 3.495829766193944*^9}, {3.495829826560747*^9, 
   3.4958298574651856`*^9}, {3.495829905374075*^9, 3.495829925222616*^9}, 
   3.4958308123382254`*^9, 3.4958313869644976`*^9, {3.495906306352022*^9, 
   3.495906343630748*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NonSalemNList", "=", 
  RowBox[{"FindN", " ", "/@", "NonSalemVines"}]}]], "Input",
 CellChangeTimes->{{3.49590566626152*^9, 3.495905675114972*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "304", ",", "225", ",", "270", ",", "333", ",", "271", ",", "271", ",", 
   "201", ",", "323"}], "}"}]], "Output",
 CellChangeTimes->{3.4959056979067307`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.495905950005932*^9, 3.495905956737865*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"LogPlot", "[", 
    RowBox[{
     RowBox[{"Evaluate", "[", 
      RowBox[{
       RowBox[{"DisplayGraphsFord", "[", 
        RowBox[{
         RowBox[{
         "NonSalemVines", "\[LeftDoubleBracket]", "i", 
          "\[RightDoubleBracket]"}], ",", "200", ",", "q"}], "]"}], "/.", 
       RowBox[{"(", 
        RowBox[{"q", "\[Rule]", 
         RowBox[{"Exp", "[", 
          RowBox[{"q", " ", "I"}], "]"}]}], ")"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", 
     RowBox[{"Length", "[", "NonSalemVines", "]"}]}], "}"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.493396907440798*^9, 3.493396931992052*^9}, {
   3.4940098467309837`*^9, 3.494009879066379*^9}, {3.494009960317009*^9, 
   3.4940099648133087`*^9}, {3.49582536473645*^9, 3.4958254224784927`*^9}, {
   3.495825613372449*^9, 3.495825615735796*^9}, {3.49582998374677*^9, 
   3.4958300472180367`*^9}, 3.4958313946755857`*^9, {3.495905534119689*^9, 
   3.495905536813315*^9}, {3.495905610064568*^9, 3.495905647502488*^9}, {
   3.495905707817993*^9, 3.495905707927719*^9}, {3.4964358058257437`*^9, 
   3.4964358060761642`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   GraphicsBox[{{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwUmnc8lW8bwDn2PsQ5nGWPEBVp4b5IpKQokj1TklAoWUlR+ZUkSYXIKMkK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       "]]}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->True,
    AxesOrigin->{0, 0},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& )},
    FrameTicks->{{{{0., 
         FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
         FormBox["5", TraditionalForm]}, {2.302585092994046, 
         FormBox["10", TraditionalForm]}, {3.912023005428146, 
         FormBox["50", TraditionalForm]}, {4.605170185988092, 
         FormBox["100", TraditionalForm]}, {6.214608098422191, 
         FormBox["500", TraditionalForm]}, {6.907755278982137, 
         FormBox["1000", TraditionalForm]}, {8.517193191416238, 
         FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}, {{0., 
         FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
         FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
         FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
         FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
         FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
         FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
         FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
         FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}}, {Automatic, Automatic}},
    GridLines->{None, None},
    Method->{},
    PlotRange->
     NCache[{{0, 2 Pi}, {0, 7.826441710110718}}, {{0, 6.283185307179586}, {
       0, 7.826441710110718}}],
    PlotRangeClipping->True,
    PlotRangePadding->{
      Scaled[0.02], 
      Scaled[0.02]},
    Ticks->{Automatic, {{0., 
        FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
        FormBox["5", TraditionalForm]}, {2.302585092994046, 
        FormBox["10", TraditionalForm]}, {3.912023005428146, 
        FormBox["50", TraditionalForm]}, {4.605170185988092, 
        FormBox["100", TraditionalForm]}, {6.214608098422191, 
        FormBox["500", TraditionalForm]}, {6.907755278982137, 
        FormBox["1000", TraditionalForm]}, {8.517193191416238, 
        FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.0986122886681098`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.3862943611198906`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.791759469228055, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.9459101490553132`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.0794415416798357`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.1972245773362196`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.995732273553991, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.4011973816621555`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.6888794541139363`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.0943445622221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.248495242049359, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.382026634673881, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.499809670330265, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.298317366548036, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.703782474656201, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.991464547107982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.396929655216146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.551080335043404, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.684611727667927, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.802394763324311, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {7.600902459542082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.006367567650246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.294049640102028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}}], ",", 
   GraphicsBox[{{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwUmnc81G8cwM/Z8+7IHXdf184KGamE55NEQyo7SUjDSKikQiUVDUVUJERG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       "]]}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->True,
    AxesOrigin->{0, 0},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& )},
    FrameTicks->{{{{0., 
         FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
         FormBox["5", TraditionalForm]}, {2.302585092994046, 
         FormBox["10", TraditionalForm]}, {3.912023005428146, 
         FormBox["50", TraditionalForm]}, {4.605170185988092, 
         FormBox["100", TraditionalForm]}, {6.214608098422191, 
         FormBox["500", TraditionalForm]}, {6.907755278982137, 
         FormBox["1000", TraditionalForm]}, {8.517193191416238, 
         FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}, {{0., 
         FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
         FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
         FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
         FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
         FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
         FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
         FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
         FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}}, {Automatic, Automatic}},
    GridLines->{None, None},
    Method->{},
    PlotRange->
     NCache[{{0, 2 Pi}, {0, 7.745001375330403}}, {{0, 6.283185307179586}, {
       0, 7.745001375330403}}],
    PlotRangeClipping->True,
    PlotRangePadding->{
      Scaled[0.02], 
      Scaled[0.02]},
    Ticks->{Automatic, {{0., 
        FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
        FormBox["5", TraditionalForm]}, {2.302585092994046, 
        FormBox["10", TraditionalForm]}, {3.912023005428146, 
        FormBox["50", TraditionalForm]}, {4.605170185988092, 
        FormBox["100", TraditionalForm]}, {6.214608098422191, 
        FormBox["500", TraditionalForm]}, {6.907755278982137, 
        FormBox["1000", TraditionalForm]}, {8.517193191416238, 
        FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.0986122886681098`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.3862943611198906`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.791759469228055, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.9459101490553132`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.0794415416798357`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.1972245773362196`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.995732273553991, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.4011973816621555`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.6888794541139363`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.0943445622221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.248495242049359, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.382026634673881, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.499809670330265, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.298317366548036, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.703782474656201, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.991464547107982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.396929655216146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.551080335043404, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.684611727667927, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.802394763324311, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {7.600902459542082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.006367567650246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.294049640102028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}}], ",", 
   GraphicsBox[{{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwcm3k4lG8Xxxn7PpNqzDxPhRSRJYRK7hOlTZKKrCEJSSgpW5QQEkLRQggl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       "]]}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->True,
    AxesOrigin->{0, 0},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& )},
    FrameTicks->{{{{0., 
         FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
         FormBox["5", TraditionalForm]}, {2.302585092994046, 
         FormBox["10", TraditionalForm]}, {3.912023005428146, 
         FormBox["50", TraditionalForm]}, {4.605170185988092, 
         FormBox["100", TraditionalForm]}, {6.214608098422191, 
         FormBox["500", TraditionalForm]}, {6.907755278982137, 
         FormBox["1000", TraditionalForm]}, {8.517193191416238, 
         FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}, {{0., 
         FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
         FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
         FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
         FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
         FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
         FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
         FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
         FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}}, {Automatic, Automatic}},
    GridLines->{None, None},
    Method->{},
    PlotRange->
     NCache[{{0, 2 Pi}, {0, 7.23273313617758}}, {{0, 6.283185307179586}, {
       0, 7.23273313617758}}],
    PlotRangeClipping->True,
    PlotRangePadding->{
      Scaled[0.02], 
      Scaled[0.02]},
    Ticks->{Automatic, {{0., 
        FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
        FormBox["5", TraditionalForm]}, {2.302585092994046, 
        FormBox["10", TraditionalForm]}, {3.912023005428146, 
        FormBox["50", TraditionalForm]}, {4.605170185988092, 
        FormBox["100", TraditionalForm]}, {6.214608098422191, 
        FormBox["500", TraditionalForm]}, {6.907755278982137, 
        FormBox["1000", TraditionalForm]}, {8.517193191416238, 
        FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.0986122886681098`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.3862943611198906`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.791759469228055, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.9459101490553132`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.0794415416798357`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.1972245773362196`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.995732273553991, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.4011973816621555`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.6888794541139363`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.0943445622221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.248495242049359, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.382026634673881, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.499809670330265, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.298317366548036, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.703782474656201, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.991464547107982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.396929655216146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.551080335043404, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.684611727667927, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.802394763324311, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {7.600902459542082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.006367567650246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.294049640102028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}}], ",", 
   GraphicsBox[{{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwUmnc81H8cx62zxyHnvmfchSKFklXh805DQyplZIWKQlaFrFIRJUWlKBFC
ys5Ig4QkycrI3ntkk/H7/P7yeD7cfb7vz3u/7m69jbPBORYmJqZ6EhPT/39Z
C7mrelT9ta/RJocfkWmwYejzLsmHp5GyWGnDA8xLGUpnm8OdEVfl6ahbmDPn
0G/BNA9EqtFSdcHct+78Qm74NfRiICDxBOYQopwv7cNNdGGAY0wRc6KceQxT
2m3E/VWTgwVzkfrk1hOxd5Fj8P7pSgEa/Nl/q/hV+H20yW4y7T7mJXleeZ/i
MKSRnKZ+CPNt5Qa3Vx8eorr3L+4s89Ng3c7YD1XvHqPQLbcTEjG/3G3PtpD6
BD3JbfQ/gFnxoMqR9UmRSEHttWQ3Hw0+HFt9fCj2GVJ498n9Eubfp8Nlo8Nj
kNI70n5fXnyf7YoaPaWxKEaVJ3uWhwYe6g9bPYpfIlLBfNk5zGzIYsPLD/Ho
+gbnH1u4aVChU/xdNT8BdVSLpN/kokHYflmninevkBJfC72WkwaS+n9zp1OT
kPAj7buGHDToPW5kFpSSjKI/6rjfYafBG8MPa+JJr9Ff1W2/ckk00LAIOLA/
9g0yIHUkzbLSwMCR+PM0PB25HGEb42aiAa8GKozQzUCVNNBZWiVg8r2rYFdp
BrJq/JDbuUJA7qeGnCvFmSjJLe1X+D8C9pTGrr74kI1UL25wujNHwEbdumND
O96hgG9nHbfNEsD9nRS/Pf8d0gi9s+HXNAHVlfa65e9yUFjY8P3xSQIs6lUe
/E3NQzEbol99GCYAjOy6d23JR1sDyO2UIQJkmiJVAlPyUbSpofH5AQKGW1ab
aEnv0YhQdflYDwEePeXr98Z+QK/O/PpwvZWAsCnz7IjwQrRTYuvZ3B8E3BOJ
0iziK0KDB1L1d30noDYzgK5qUISyt6kaZZcRYDZs3ifZUoSCnvAc8vlCgJMZ
j+vU6Bc0fvNysFMuAdnzcyfsthWja4V7ZIKzCVh42K3WeqUYsTANDD/OIMC/
8v1y6WoxutzQfTUghYBHWueDIsklaN2HjfP50QQ0N59w4DcsQXRRFz3rKAIk
3ZH+zcgSlDlu/2kpgoCkNMq6i1KlSDxKxZrpAQEF9NIYUClDDqoOzw38Cehg
lsobMC5HAt935UxaYX+84Isyf16OTG/MfH1qTsD5nYs+NZ3l6Ma/V25KJgRM
uVXrfLjwHU14qzPLHSWArdevKtS7Am38qETarUmAfFlLn2pMJRKKTwkYFiLA
2eZbeUpPJerhTjhhx0fAu9WsN3S5n2iT3FDbLw4CtNTvuHJl/kTxi9XnzixT
4ViyxkprcRUaX8c6F9pLhV2lh7h1LlUjLoFkclUGFcj1ib/UH1aj+F0cJudS
qNDbzfJYIbsakb7tOzcYT4VQpg90YroauQ1b6GZGUKF712bVSbcalHKz9Okh
byoEZfFYvXCrRck/9qveBCpYfLHb8Ci8Fg0492h+16CCcvXX4eCsWvRmRiJo
cSsVWse8r1yZqkVH3yY0UddTQWnT6B09tzpkac1ZaMBEhYaYypwl13qUX2Ov
W1YgCm/S5Lwnw+qR8EARd36mKFz/dAv6M+tRzaVAekSyKGxq0fxR87ce3W30
LqFGiIIPJbUz2fU3MlW/KbPPRRSk793jMXZtQK7pNc+q14vCwrOhar2wBlSa
7vm8WlQUKlP2RehkNiA2mVth3/lEwb18haH4twHRRuQ3vl2kQAWrkxrJtREd
8ckwt6mhgIuXvnW2SxN6T93Ha3eDAoecNJM5HzShZUbiOYGrFJC2kZ+wSG9C
xeGu2+qdKdBwkN2Xc7wJKTkkzxdaUECL+PzUwqEZ0a5ePHF9FwUofG87su40
o4EQYUeH7RSYZIrayJnSjNrbWY7d30yBhMEr77IGm5FYfK90mDgF/FrP/OPg
/IOuvlhZdRehgHH1cR0L2T9oYyXXpVf8FODOV6jmsP2D6jjG/o0wU6D3jZio
RcAfVEkP6OJZFoHPMVyWWQl/kE2jxtzNORF4+nA+gaME//+E5rjxXxFwvd03
Yt7zB+X4TVjcHRWBQ951ylksLWhFODJ7/aAIyDh/ucoh1YIkWiS3SfaKwKpN
epH57hZ0mFrdd7NTBJqMojmyrFoQ+aJJsmGbCGQduqvPcb0FKVOmyBF/ROCu
9tXH5jEtyDZh/JJukwicVbZrzfzcglZH3rY6NIiA9kZDaY72FiQ1JshF+i0C
VNoee/OVFhTZ9fTcunoRmOLblpkp3oqyLvFyP6sTgUpm+gK7ZitidVrIjcT8
apYXmZu1ohiOzjoyfr3f0FJAplcrCrDZ7cSEzzNpG6xkj2pFkyv2O87j5ynX
NAibv29Fpj3S9/+3h7e0xDSzCfMJaddobG9/ftZL9oVWZFVz7O55fJ/Ct7GD
ZqJt6PiXL2pJ+L5PY0OVMtXa0B53W19j7A+3Rz7u7EZtqDDVUNID+0svyP6T
2ZU21C4cH846JgIbfUzYMh+1oe0v3ggtYX8zuew/zP6uDUUbfXlmPC8CzWdU
ws3q2tCTh/Q56gr2n7FUc8ZUG2J9TP6wk5UCIYfJDHahdhTJpGj2nosCsH00
NeNYO2Kfu3LwsygFaLJ/Zkgu7WhJ52qfJp0C07TyXWb329EavyEblywFElkS
vpOq2tG1xOffr6pTgK/WrM/0cAcSsfY2PGJGgYv550JZpDsR/XPakbNvKHhe
Hmcwq3QiD7vrHbW5OD+bNbPW9nai0+t8V42LKXD5n3DDsm0nUi3f3vWkmQJe
2sUS8ymdSD/54sPHnKIQWCKZOqLchTIdvQ4csBWFA4bcaHhPF9LOBrFqV1Hg
6p+tHjzZhWokP+4/4CsKIRw/Z/rcu5D4AGc42yNReHjIW7OzoAu9WKq+FFok
CrHVjT/qdbqR2HKkrbIIFWysv1rUnehGslC66TidCtJTaRM1Z7vRIFOZw8lN
VEgUDhT+FdiNXqf1H+TQokKqkYrZ94pupBr/GVHPUKGg9cHwJ4MeFF/jcK3i
NRV8Lvr4fDzTg7zqArQlsqigtWrH/+FyD+p1LS8yKKBCER0p50f0oHQdQSXb
Cip8sxm7mvWnB/HcEuTbOkSF+sGDXEk2vej0P6fW0+sJmIiU23fTrRd5r3Y/
9ZDF8/Uwh//pG71Ioilz0F0Bz8/UkgXRuF4UIO8SuWUHAW9c0WBQVy9aqJ17
647nQZmUpMy5v72IXdzL+edJAjrrlk/vZu5DMsr/PHhNCaCoFTQuMvrQ2/GB
nD1nCbixpPLN3qoPyRYOW0V6EBD9RphV16UPlZnEVan4EJBvPqUtfb0PmZbv
UH9/nYCxz+m5LTF9SBG4DHyDCTC5KZ+o19GHlgS6KLORBFxS4eqWm+hDNzhI
pX/wfAztG5AgrfUhI0OSRMpLAkp0Xz3+JNmPXO3q6eyvCVDiZQQoWvajl4lE
YQ6ex4c+rRZxO/Uj9fDLPCPvCTjr1Lbc79uP3kx6vub+REBUddTlmOh+dD6j
awvXVwJy/K9meKf2owovi12DpXj/UDYZNf7Uj3pf5I9llhPA/ljkLLmtH9kt
UB6QqghYv38mZnS0H13o3/z6fjUBmvO1LeXL/SioSS+frY4A11MPTviLD6D2
pss8GY0EtErw7JkyG0CLBSNVfJ0EzFcN+VU5DKDZnFddf7sIELpeXpDiPYD0
lkIffsH7yoHuAOUzzwbQo71XFGTwPnPm4Vkn9GYA9St76+QNEuC3d0+K2IcB
JFVYe0wN70PZiUxS9X8GkGbPq7yFUQKqjDssMoYHEPHWCDTHCRjk/BwZsjSA
xicapBwnCGAteP77PPcgOmN31zMI71eSDt6C+2iDKOuHs1nYXwJ2iJseWS8/
iI5wSPUHThFw8qdG8MqOQSTaNLb9At7PnP1ES5sPDqL4/iYrjRkC7ijNMeWe
GkRbjNKDZzB7eRzc3G8/iDgdd0m8wfvdhcLnhhSfQfS2mv7qMN7/TDgmr+2/
N4gS4m4fbMB84OieFPcXg0j40tr2w/MEaDyJqE9MH0SGwiH3UzDLdQytNhQN
osd6xUEzmKmyWps4avHzgjqObFoggMP5wQn1nkEU5tzDfxDzXG6Pr90M5jsp
Kycw96+qJT8hDaFT3Vz6hzA37L9T+40yhD6mj6huwVwW2rY8LzuE99mLY4v4
/NyGrbJyO4bQU8GVtGzMryRvHTc5NISu7/LJO4X5kW2jd5DZEOLnt9w/iu2/
lSafmO84hFI5fkQ7YL4851s96DuEONaVsDTh+5/Rrlmi3h9C8+K6n/7fdw0C
ZTYcjB1CohWXqVexv3SqPI5ezRxCvC55NmnYv8qUH1dfFw8hA6WRsRrsfylL
yYTmuiEEu28L9OL4MI+XLOyYG0Kzua1+v3E8J1Wp0vYcw2jDmsDdHBzvTl+H
I1HUYXRocTElYIyAIj6huKWdw4iNqb92HueLn8Lpwx+uDaN0/457W/vwPnsl
68rIg2F0LfRlbzTOP4tPpFixuGGU5b5TYQ3np+aRtzPeJcPIwbF2LKadgH+O
i9GaXCOo4u8cjyPOb8+3Dyc/hY+gbYb9LL+/4X1zpp82Hj+CbK3fWjbgejLW
3LlPMmcE5avsNWrC9aZW2Rnp1ziC/lz3t+guJGBmRGEPEh9Fy617HinmE9C7
3f+is8Io2qwrceokruc67/onMdqjSPyrnsytdwRk8XiPrlmNojus66U5MgmI
O1FF2eo2io4qra2zSCcg/Nn63VY3RxFXMmdwcSqux83lj4tejSKzCwnFX/D+
3Xuu93ps7ijq/61Qfhb3D6NYJsfr30bR+hpVR/FkAsr/iBtbNY2iecJh/XAi
ATtFdujA0CiKnLGw/PWKgLdHDRUYS6Mo5kbD858JuH7uuFKZeMaQ3AmJU/3x
BDwoucfaKTaGTPapCYphZll7PV64ZQzZzvPtvRiH82NHWXOM1hiqlIxyacf9
rP9Sd8k1/TGUd2hsnQtmk7TV9NOnx1BLnnaqNOaKQdoz5DKGatgGspZicTyk
1QPp/mPo+GeDZ3OY0yxOuK6FjSHh3pEGKn4946mzeUfcGCpL//fLBnN47V3d
wuwx5CUQOPQbMxtfsnJMyRgKcmD4XcL2uOuWSFz7PYY4L5e2a2J7B/07OU/3
jyHluqTj2/H9TD8uT2vPj6H9hSRBE3z/yjlqhyTnOLK9tnbwLfaP9jbVilXq
OLrEfUlsG/ZfhsPxnPZN4yhgpv3RAPavVOLF2M87x1FWv35O9RtcP53Bd18c
HkcTrSfsx3B82MUS3f3Mx9FLS+772lgveRoWW1teHEf2jVtHSrKwnrvfrqft
N44M6MeU/XMIMK9YUpe8P47apBZYLuN8qWITlV6NGUfi7kL90R9wflw9uvjp
yziKQ1FPnhZjPfTOoTe6dhyVUevZ7bGeixi//cu3Zxzl3HP6fqkC96szRa+0
SBMoSrkgaCvu36PRrQ8kKBNIzP+sfQ/Ob8umBe+VjRMIHXxyoQrrR50j2ww+
HZhAI3Nn7xzG/fnd7SNa0acm0F6RK02tuP9uLL4g52s/gbydSC8ScP1yq8et
aoZMIMbxF8v1WC/XMYTffPw1gS6uP18cR9Bgv5lSxPPOCXSFUiJVy6BB/uPD
/j5/J1CHBWlhqxwN9EnFm19wTaLy0lZjT3UaKHstMVtunkQ54VcHuE1osHTG
Ia3NaRJNCB8xFoilgZXgtOdH90mU8KnfdCaZBqWfvfY885tEtPYP/ROZNHhA
3GkyCZ1EsrcK+DeW0ED2VzJLfeokunTTKNJ5iAYnd/YbVYxOojMKxc/uqYlB
Gtl6Ldf+LxpxVa37Vi8G6z4Pfn/s9hdt6Lgqk9guBlcdXB5d9vqLLqkoOl8f
FIO9Zdc2Kd/5i7gLjorKLotBi/eLE6mv/yJxFauKrdLiwDnQkhQ/+Bc9pByp
6HUWB5tPRsce2E6hdKnSLDYWCVDOpQoRzpgv9YXe4pEAlvQ/dS89ppBWZovX
3DoJiIu1NM4OmkJ9NuFiGbIS0H3T1rIhZQodEdoq5aknATaH3B3FJ6bQ80FV
Dv2H+Lw9Goqv5qdQccXLx/3P8HmaSxMKTNOIef+chUsCPk/B7xISnEbE6u1H
xjn4PHKgl832afRo65tHlxvweY2Pg5I9plEX2Xr7iIgk1pfGh7Zdn0YcETGi
TyUkgeU7wVsQNI0kT991UNsgCXEF0fd/RE6jUWr2DV0VSeiOfhUx/mEa2WxW
PfPxuCTYnM1JUGGaQVKmBz0XgyXhzN/6oqKgGTSxS12Wf1ISrLweGOc/mEEh
GsGnns5Kgjmr3nj60xnU4WfBJfpPEoxEvorFJM+g7i5ezikSHQ7syHT3LZ9B
+qI379HF6KDof2/LTs5ZtMt2w5LVHjrIcx/8uo08i9axvbiifoAOsg/ZTDdR
Z1GDDLCxHqED45X3barcLOJyS/W7akQH4e8Xuud0Z5Fhp0t773k6LJD3P82+
PYty2eZLPt6lw0wks9Kb+7PoTI7StcH7dPgr9ak07sks8uNNruN6RIdhFZXp
sKRZZGL42l7hOR3aTKT0Xb7NInoCm9ziGzoUx66yKnDMoTvjDadef6fD500F
UTICcyj6Aaum8k86fMi6sk1cdA6NKrMqZFbT4V3JqCWP7BzaF7VgGNZIh6TB
P++H9s+huZkez5ZeOoRszXNODJxDuj/VHJ+v0KFCubH/Sugc6tl5Zp8WEwM4
Vect9kXMoQfKhz8mMTPg1g51vd5Xc0h0eeuIExsD8FYlJ1U6h575d4aXcTEg
f29jzN/KOXQobVpGkIcBc/vnKV/q5xD9hJKyMS8D3A6rk6x651DTMPr2m58B
9ifzuqJZ59HU7W9EtDADko0aTS7yzON5bPb16zoG9JvM/9IUnkdHHnkv9okw
wNpC/XOL1Dy6p3pRWILKABPbvChCZx7JGxepGIkzQNcz78Tj6/Po2BHDb7PS
2F6vxoqzQfOITzyI1iDDgGKf+d0qD+bRq7IaStYGBmj7q2+ti5lHQluyyBay
DFC7k8crWDiPjELklK/JM+BySOPNzrJ5VGzwY05zMwOyQueX0qvmUZjtd+c5
zAoP1Yf02+fRmEPfTXMFBsg8zysNWZlHSX36RrNKDLB50ahpTlpA9z3fdTzY
yoDY2PnszXwLKMPl+0a5bQwQf6UeVyG+gNZiaFMHlRlgmmRMRMksIGmPY571
mJ++9nhwYcsCSlyWKzLdzgDhtDw/Ts0FJBNo89RUhQHHMhpnG/csIE9Of/l6
zKFZ845JhxeQhPYn/4OqDODOUzfbb7aA5N7m3ZBVY8CB98a1ImcWkHDpvMID
zIEfPA722WP7Tp16OYOZpShP/ZbXAmrfu70nQ50BKXxCiSs3FtBZ3U0LAhoM
MDBzXOdxdwEd3zRKtce8lFx2Y/LhAhLs2b6/EHP8HOPvhecLqE8n7brADgbo
7fU+3ZOwgIonV8tNMc+E/f5pnrqAmNwK6S8x71W4k3L08wJyd/i6JLmTAaNe
vdTvZQvoyGmO60aYH5Vr39b5tYBCpT+KBGPWpETOfmhcQJ2FBz7mYu47M31G
tXMBpctzX+7AHJp5pDZtcAEdOHxCi3UXjudaEsj9XUAF/xypUpjb9VjSXy4u
IB/uCJIm5sAocwkxlkXUsYuVdByz4mDu3UfciwgOd1CsMTeoCi7xCS+i1ZFD
uxwx+910OH9bbBFpVZi7uWGWrSltYJJZROfvrv94CXO1JGOf15ZF5F31jOqC
2dPRK3taZRHnV8ltO8yMgvr1F7UWkbZaMJcp5nIOpQf9+xbRes9f0bqYXQyD
V0/rL6IjV1z3bsVMje9xbDZaRH3JaEUYc9GkVovB6UX04BZT+RS+7wXtpwcr
7RaRjLNLQiVmoZCpvH0ui0jy6+7wl5gLmvU2Fnouos5K8TBXzDaySY80/BdR
enlMrCZm7ivMrFnBi+h6p2URC+asYjPXzeGLKHBT78RXHB9Tcm5HQtQiCniZ
rngdM4slWV8yfhGNbVb3Ucf85o39xydvFtGX0P7GIRz/k4sl8oLvFtEuZ/ru
J5iX99Mj73zE99XfkYcw63XXXfH9uYh+a+/65o/za0ZJsXfu9yKyuBpzWgzz
c98gA5f2RZTyr5U5A+fjGFVL6czEInpR42BVgfM59Gji4AHBJdRRf9zhK64H
tWgm42JiCaWUgYYq5vZh09JdUkso/jIfRxyuH6VAgTjF7UuI44XvK0dcb9Uf
Pc3WGS4hFQ56cakijg933fd7Fktoz/EULwHMDBMFDQ7bJVQ24yt/Etezy3TX
uiX3JfRsbPhCFa53QfnDVR1Pl1Dp05WdgXK4P3HECJbHYntGt4fl4v5R0Dd1
MiN5Cb0uXLzavZEBZ19GtVzPX0JGyltXtuB+k08dHlzftIR+7bR4EbKeAffm
tLZwdy6hI3yWFpEMHJ/6MOepgSWkoMAf95LOAJ4HO+aK55fQW1vHnAQJBlhy
BLOeFf2Hyl7VVV8mGLC9r3W/Hv0fYu3SvGOB+yHn1613VGT/If9po4Ldojie
fk1kkvo/FKLl5b6M+ylpTlYy0egfOiPzTHoXmQFve8s0Bh//Q7l6Gy1aSAzw
L6b5VEf/QyYpit5euL8bxToV5r/6h+o3G46sY2UAkzllf3DOP0QSfp63C8+H
E3XnTsj//ofe76q3fzlDh6UvbE6O65bxfMxM2NxCh18xJpknxZeR/eeQ+zV4
/iT4vp3RlFlG2VyqXy/W00F/x0lvPpVl5FDiNxKE59fLjPigtBPL6B00BR8s
xPM5Rid+MnwZsf+N4h+PpcPt8uq2G8+Wkd2CfFgMno9lfy2pIgnLSPMkh+y+
p3TYt9f73o6cZaR8WMPWEc9XnaFsjxuNy2jBeJku70sHze0b9NaJryCpY7uf
n8Lz2ts8OzBRZgUlrD6J0T1Oh4KA3V80FFbQH8JTcJMeHXY0WahZaK+gkJCb
68p200HNN4KRaLWCdoooWthtocPWbxyz6q9WEOPW6qDmmiQ4Tz5WqkhdQX7H
dH3NFyUhjZCxN89dQSLr58ucpiVBwRE6rn9bQQKMW4ccBiRBXvDq9+9DK4iN
h+1LcZUkyJgNR5spriLRjlddnVGSIDpRuf9a3ipiKApeCpKThKdhhdZDhavI
vYC3nWe9JFBVsnxOlK8i2Yt8Mv4E5qtPsmSbV1HGaob0bm5JoLHaSFYvrSJv
UYWdlBEJkBSdn2Vor6HFk4OvySkSsBGtf1VcsoZk51a+HpaQgMQu4aItP9eQ
kMWYNCfeFzfeYm+J+L2GHAiBzlxuCZD9PkJ26F9Dz4V06kfmxeHRJrPPXGxM
8Jiu+C+3RhwisjfIZ21gAua/b0Vnb4hD1LcCZtYLTOB3Sle9sU0MJjszrk44
MkGe9puJtTox0F1K/NviwgTiTnYKGyrEYGbLw653nkxwMv+kjl2uGOiHO3yx
DWKCm0k/tZpDxYDFQty/IokJVg+Yn2QBMTBxF1rMfcMEfK1dC7vwvp1+n9M1
Pp0JXuryNflsEQPz4hkrnzwmyNnw8qsoIQa5sj9B8RsTPH0pRqqcooHDlC9T
eD+2p3H7Pb7XNCjmuezpN8wE++ty2hSxHqBusJ+0H2eCzcFH39k9oUGZsVHn
njkmeEHoBcoE0oDxSbFolsQM637N9AyfpYF7g4xGNxcziJ0S8xo0p8HPCVpG
FR8z1DI/es9uSAMvKY7YJBFm+Nd8K+71PhrU3+64dmoDM6QaneNKwnpF/uXv
+X2bmMHv5/jgt/U08C/44ayswAxVy0w5gmI0UBzLO82jygznNx9/Js1Pg1vs
aY3zGszQNvnAcoyDBi30hKO9msxgbfbbsoeZBkEGD9Cnvcwg+mBbp9EcAe0O
gXmvDzDDw+nE+N+TBKgG+ChF6DHDBvZI2ZsjBHTnnac7n2SGN1bpxxy7CNCo
sXxiZsIM88l3PyVj/XZ/+KTAAXNm2PHL56pIE9bTErvXGGeZgVVo7d31XwQc
MK93sznPDCmc1dPyPwg4+cyuP96RGeIls57xfyPA6s/SqT4XZlBs2BG1+SsB
DkToz41XmEF7e1iJfyHW0ybrd5+/ygz7xmMbyR8JuPHk3bvXvsxwjsPYswnr
1SiRlmdbAplhZH7+ukA2AYknnQSc7jBDxc+Oz75Y/2Y9ZL6ZHsoMf5qy1aXS
CPhc+2huMpwZxjzPMJaxfv4uKGev/IQZzLQKIrlTCKg/9qHt0jNmuHjaIFMP
6+/O+/rHc2KYYcX+qc0XrM9Hq7pK5uKxf6ranthh/b7Ad0VDI5kZZBc9Nmtj
fc92hPPt1bfMUJg2NLgH639yyDP6hwxmkNmwLtQjjgDxH4oPl98xw9CLi5WN
LwmQ5S5m137PDP7bdh06g1n5oKHXtU/M0HXzR/z/nz9oBw2OFX1hhtkLGY7/
fz5x6Ju3NUsZMzyxnt36D7MRu8DvPRXM4Ew97r4Bv95mX9yBgCpmmDl47NMl
zE63VD+W1TLDqKPnjV7MXl/LlTgb8f3rrJA7tieAxTz+YAuOJ/8XB9n/P2/Z
PUG528EMF4Iv+c1hfn79xp3KHmaQu+Mw3oXvl1wosso3yAxf+qO3D776//vL
ZNejo8ywq6flG0cSAUVamn0PJplhrj1GFmH/Vfr8MqmdYYbihz9qQ14T0LOE
tdAKM5xMnKWfe0vA+I7g7AhmFrhn8rJpNJWAJU9x2SYSC2xd28gTkE6A0LwO
vxk/CxSPftDryiJAUq3B/7kQC1B0LRPi3hEgf+XCbBuFBTwsUjmccwnYPX2/
1YrOAqXuZ+qlCwhwmWhNsd3KAnKHz/q0fCHAR9FFMlmFBdzHNkzV4nwLusga
PqTBAtd6zfkqSwmIGdl01XE3Czg9JOiF3wmoGnDXdTNgAbr8yvC9GgL+bOT+
kG3EAvZ7au561BHQdy5acdaUBa4W/vA2+03Acs9XEc8zLPB7+qOyQDMBmzvJ
vb6XWaBw48BfwU4C9AcYxe6eLPB2XqUvGteTy/jWWGcfFuixeS3H6MH+XD5m
bn2LBThWystJ/QQ0sFrvNA1igZHs9r3/fx+/wO1KPRHCAtHWr48WDuJ6I8Lq
9z5iAf6Ib74Hcb1aMl5maT1lgamRpU7vUQKuy2Y+UHvOAuF3LA1ejhFQolqj
J5fAAs4HpTlKJgjo1+ySX5/MAkaMJ4lFuP459/7lpL1lgSN5DN70vwToGQiW
8rxjAZ/3+axW0zifTq2PZ8tngb/Z/NxSMzhfrLb5r3xgAbPVqs/1mLPsdp+e
K2SBvKSibo9ZXE9Ox7UmvrKA92HGDh7cb+auWIsNfvs/3gG3QzFTfV0XO3+w
QKVI+WPmeQJ23vJvbP6F73tmUOEsZvO7YTm1dSwwvmtWLBezX/jLhz8aWWBg
cEZhHnNsZKZrSQuO77+f22UXCKyHvxz91MECJVNb1/Zh7k2qUcjtYYG2FzfO
/P/5NXt6F0/6AAuMKn5TPYpZLvfvUNIIC/yZuqe3Y+H/7zuYy2MnWCC+rO2a
IGbHEsHEyGkc/41Srxvx80J/rL8VPs8Cqn3U+LuYM2q32dz9xwIfg4oOKmCu
bd4Nt9ZYYK+mrtdHfL+ZzuOSvqys0Gi1JLQDM2XQevkKBys0ZahNx2H/aEy4
/nHiYYWpGZN/i9h/pnP++XYCrKC+P51XG7PPSliElTAr3G2253LG/n/BFnf5
lCgrOB4Lrw+ZwvXGk2VgIMYKe+/OHH+C49UtVLz1MJ0VLi+K2YbieLLRavn3
SrPClTM6c6443hvXd49qyrKCw+Z9g7vHcX+Wm6pQ3cwKd5iipFZxvoSoCd2W
3c4KIUe+8+4aJiBNS+ocQ50VRBbkQj7gfKveq7yH2MUKl+xrpmRxPq47YbDG
vYcVpGveECU4f9VMbdpYdVnha8vjt9M4v02s3T4sH2KFASW5Sn6c/8+dwz3G
DVjhfVjXKQ48Pz67xxkOGLGC563B573N/3/enrW905QVBEMPUlIbCZAJqZ2o
sWGFDPNy47VaAlKThc7nuLECGHz7mVhOwK3fhbtZPVhhkwlnwQtcv+YsF8WO
e7NCLGe8p28xAdzm36pGb7LCL6sR1okPBNgK+KjKPGYFrRsSrjG432hpbhJw
i2SFs6Ye/D9wf1p3oWGwMJoVjlDNU1pxf/tavPW5WSIraD7Ndc2MJoDh3sfy
MI8VBLpsdkuGEDAfF97a+YEV7of+aHC/jfvFL5SrWMQK2jy2oe9uEOC7KepC
RTn2H+qZavfE/aNVv5r5Dyuc8R5xHj1DwKM9+dEuy6zQrMI3VK2C55/LOY/P
TGxwrbxC1kmRAJ1ooeO8JDbQ1k37OC5LwN85R7ZkPjbYlEH3iqThfpKy3qFD
kg0eja0Yh69SgVPwrob+bjZwiLTtXS6iQoeWhtDzfWww6uQiVJJPhVz7vpGh
g2zAX9mw92IGFc6VoJgAAzZgv2f7/FwMFYo9ZkifzrBBTIwC57g3FXzaLeo2
B7LBTlpGsr0SFWZ0taLP3WGDn7KF2wI3UMExU9wuJpQNjjY7GQWKUcHsVsuS
0BM2CHmVn67KQYWd8qeklpLYwDB/wM+sTRQWr5x0Lf/OBreKfH/sCRAFl47t
u1iq2MCgdb/UwFVRGDwgTNKsZQP5IBZhLydRaBKrfZr+hw2eF+gJXTYWhfwv
R4siRtjgehh/co+cKLjzHRY4x0cCI8suTrcfFBh3l29+IUiC1S7zyLFCCth2
csU3iZBgdtYs3ecdBYyyy9X0JEnQFfEttSeaAqqn9ltuVyKB1YTAxG43Crwt
3iB3cTsJPrOxO5baUUBmC2kqUZ0Emrd0hHwtKLBu7WsADUjQRuytf3aQAjMJ
u1OZj5PgRX/IH8YGCjjyr/fYZUgCTvn3OlXiFOj1YNp95RQJ+lY7Tjeuo4B5
Vwd3ugUJDrPUSu3mo0DdocL6QWsSNJfvOkNmp8Chdy9eSNmSYE92f8PBNREo
lvA7b25Pgjc1eZxTCyKw87aFcoQTCY653jnKNy0CWZOay7/cSHDTkqM0ZkwE
5E3Fy7g8SODy8blm6qAIxH39d3+PNwnYznzcuaNXBGgKLad8r5Hg9+/bo/s7
RSA8okA67yYJ3v4jM5pbRYCbKWps8jYJElINtaaaReDGhat58iEkkMa96lGj
CCzVmviffUACcZsvWUW/RcBVU+Pwi0ck8D61J8WzXgSYnB5du/+UBM8ffl4q
qROB0JjJ7OvPSZDKxm99F7N4jd6gaywJGk+qx/7AnMLyWvxMAglEt+nSA/D7
NVRIx08mk0BYp3Q4F59fds46YN9bEijoLeaexs8/+eTTe7UMEpj7zHX7Yvu6
y4lx2Xc4fqaWPgLYfpelK1JEPvZn8fc9Qh0isLq51oj7Iwl4i75m3uwWgRAL
xbv/CkmgthGWrfpFQOz+ncLRrySIDXIXTxrG9hT1T7d9I0G1M9dvgwlsz5SO
3K8fJNBKsc63msHPN/z3ILOOBCIm7/0e4fh0BxqXxjWSQGhP8q8sEgVc8rMX
H7aQ4ET/7HYZXgqEiDnauPeQIP2MifIkQYHSrtbtu6ZJcLve88sHDQqcFN5x
fss8CZxqlmeZd1Oge+/j5xL/SPB+WF3LG+fXatIREhMrO/xed7J33pQCak6f
G0qE2EHgy3elnGsUKImh8eRS2CFdd41HKZgCBjXuKInGDvN0Ic+icAo4qSgl
B0uxg3os1U8ykQJJSzFX9ZXZoTqN75vvTwpQb/uLNx1nhyImebkecVFYitlr
M/KAHVwrvEZs34mC9rxW+LbH7MCd2i9O/iwK/vrqxR6R7OBy5NneuG+iwLmy
SYotjh0qyMb0639EQcRUoFs8mx30zrV20tZEYeu6P9b6v9lBabY8JW0PFS45
1IU9amYHck6dZs1h3I+KK7/8aWMHX7tLPC0nqKDlWrjerp8dVLw73yacocKh
qoSua/Ps0LrJ9bvQDdyvgpytMwkO2Ly8Y9qjgArJHefD5iU4oOQXt6f4FyqM
qtl80ZLigIs2Zx1SvlHBre/k+gp5DhgW1Da6WU+F6zo7u7p3cYC/rZ6N4hgV
opbZrNdZcgBTqNuRh7iftp9YfWBqwwEW+ZVLvXQC1r+ZL4q15YCbuS+EpDfg
/ffUMEPBmQNUCQV0TomAnNxfnfuuc4DLo0Nv2Pfg+egSZeURxwGJxFB2ny3e
Tx+Q/11O5AD3D/elf9oTcDM98LFbCgcYum//+8oJz8txt4qLWRwQIn5ZYYs7
AdEOh1XOFnPAvzOB30Jv4X3pzpcq6zIOWHkr+Y0tiIBjKeoXTldwgIlZ/KaL
d/F8H5J+YVrLAZ/pcg9Fwgmwt13mON7NAQYa1fvKX+B9L8AtTr+fA6i8zKn1
eP+XeDWoqTfMAdVO1HP1eJ+v7ql31Z3iAIV9nBppWP+oW6e2aLFwQpdq2dmq
HHy+uWW6vBQnjC+JBDTifdjSu/6g3EZOML2kY7qhkoC8qEO9G+Q54clHScr5
Kvz8ZjVivTInBG6PiqrE87rGSOCmqA4nRDnqKq1rwf5wD5AQ2c8JvXKyj3na
8Px+/C9P6BAnnNP9ELzQjveh+oFRPgNOeDy2xTG7G+87x4uM2Gw4oWS9hWT6
EN5/XdT+MttyQkHnHTZDvO8aPHh7d+0CJ6Tu8uT+i/cX0q+nRUuunOBifjSP
B+8/jnqu8n/9OWFDx7YjP3EPK3MYKBkP4ASu7xKjG/C+Rr9rcXo0mBMWZ0gb
ruB9r/b7wUcDYZyQdF7+2fwSATt0pVbbXnJC6IkA5tA1AlTiK4K+veKEmNMK
sU+YsP5ecxPOfM0JriqNj59ifS2V91XuViYn6OSUp11npYG4sGP2xRxO6Ne/
22fHRgOK8zpt4/ec8Ofevqj9JBrwyJ47If8F/79rJXaYnQbsN/nahUs5gYVo
Zs3A+p2pI+f8SjknaKjbsl/kpMFMBLtfdTUnLBjkcVZx0WB8Ko2zoJ4TuAMK
KG7cNBjUN34Y38QJ3SzjnXw8NGhjT0527+SEgMaK4i28NGiyObbdqpcTbm4V
6U/HXPt54dPBQU44Ul/TKs9Hg0raywPbRzlBpXDtTTTmMveDdeKT2D7ikAkn
Pw2Kav9asM9wQqEaZ7895gLFqMGJeU6Qvq91qhTzuzs6l5r/ccK/osgcUQEa
pPcPrxSvccK+EM9Va8wpOg+D3rJyQU11l1oC5oQXu4QjOLhAIiTYuh3zi6We
6Gs8XODQ+Os6mUyDp0YhchcEuGClryhiJ+bwLJVsA2EuCGUVeWX+/+/R+du0
NEW5gOPh1lR3zIH2AeUbxLjAlk8mIwizf5nCCQE6F0wyvU0Lx+wj1dC2IMUF
T8nbXv//e3h3P7/z3Ru5IG36W0woZpc/G6d/yHNB7ZVt4dcx26v98s1R5IL1
Hn+u2WM+G+7BGaPMBSmjLXZ6mC3H6Q+D1LhgY9fSgY2YTQ6VS7jt5ILBK8nr
F/B9TiS6JJtpcwG5l3nyC2Z9FmL7Ph0uWPStzryJ+YDll0+K+7ngT0bwWS3M
OgUXDlAPccFL9qOkCexPTYpQHbM+FyzJjj94ilnNrcBi5DgX3GzvZN2JeWuV
zWC9IX6+6BHTOhyvDYHZK0kWXNDrHxg7huPL6DYLCrPmAinD5UAnzDRtNmHv
c1wgP6WpPYDzg3/upJz+RS4QrvrNWYTzh9NgJUvdlQtmtmmQGZhZ0l5prb/C
BeNpV6s9cL7Nn5szmPHhgtacdVb8OB+nvrxoa7vOBVc0/zCO4HwdldA9/+0W
tr/ZyPcmzufO3098o0K4gGfTu8EGnP/f9+1IhudcoEyxDRPF9eL5zU/xWiwX
GLs/S/qH60vuYMm7TwlcEPjDIOD3KgGBeke/7EzlgiqB5tP2ywTsPXHuj8pn
LjBdaJ+m4PqdqU+xulTMBSyPh98k4fqON5rszyzjgn6d2gwFrJ9YTL2nFX9x
gZ/MXjMC66MiqzDeTZ1cYJ8Wp3QR6xuX7oZwu17sL7+3+olY39DPihOJg1zg
VdIiVY/1t59d0gbpv1zwhEM2gg/rG02nT9oSLNzAG74Lzf4hYHSCpdSMnRuG
KBdf1jQR8Mz1wOEobm6QjvjNGtdAwNLlOmNRYW64PUKzlcT9MM97yEVQhhsK
zA5X38D6xXZFcf6oHD6vGeyWsX6hXLvsG7qFGxZpnFsufCXg8o21YB5VbvB+
w/VT7DMBysEi8aT93FD4O02lOwvrPW6zTXsPcYPo5AHSVDoBYSGx6Tf0uYEq
Gio885aAyfubP64ZcUNUl9T5qkSs5yJ2/16044b4PZ7HmiJxP6feNtNw5IYI
mRwX9wgC+KIqu9xduOGgpn8R6SHun9HG49Oe3GDE2Wg5j+eNfMJFjvFgbsiO
Gg+R8iXgVWbkju433ND226Pb3Rz3/39m8k3p3MBhg8KtTQjYuk9SrCqbG3TQ
851aJwn42BS3/P4DN1gfPThUdpiAurU3hWE/uCF409UW+k4CmPU/79s9wg18
oZqS5cK4Xz+5rqY+wQ0Tl3JsM/mxPu3SkVWY5oZ1R9XNgrkIoF75xkn844aB
SwNpbGtUUHpe/WOSmwc+cgdUygxRwWK4+3isPA/8JDych95TQUrllU6EIg+o
fVgNe5NNhUFfu+0hyjxQ+uwzyTSVCpcFR9d57uSBr9aEkXcsFe5qzDYePcQD
Zcs7l34EUOF9IIfl2gUesFhnNnxXjwp+1d/1Zy/ygHZw8irbPirspYWgEVce
+O3NWXJeiwrVqeT1jVd5QHdnqtakAhUG6onetGDMhEncKh8VRKS32Fu+5oFL
nD2nZSpE4UH4XaPXqTxQ4mP+/l6RKHCzjOjMZPJAJ0fyp45cUWDqei12pwC/
/oacJYoXhdEXsj9zfmD7fwcy/nmJQglNeivfOA9kvZUK45MVBXTnhrjJFA94
mpfyncD7XcFiF2f8HA9IXM3Ivi8oChlNsV0aa/j80Wzf2X8UeB4h+fAsmRc0
zfKz31RT4LIQbe6DMi940gTrOH0oMOF/tZtdnRcGmN1mulwpYP+3qer4Ll6Q
nfiq1on1klX1k6SBPbywfMMt2OIkBVrQ/EPlA7xw0MTqXd8hrL/Sja776vGC
/xXVra/wvqsXKnJK2JAXhNThZ5sSBb6tXN5neYoX4uw2c1vLUkDnYv221xa8
UB0vWKpEp4CG3kNuZMsLQVvbn5YIUCD7w9RcsD0vpEm1yT3mpIDiZoOeeide
qCEZiZQxU0CaW/CjvQcvqA2fNLGYFYEXV12Sc7wxFxwM+on3e+rQr0dM13mh
TUXzXSbe/x+aKPkfvsULehxyevxYH/CXh16MCOKFoxkGPgNdIhCsPn6qK4QX
BNofSu9uFwG2pCP7t4TxwovO+e+SLSJwjZKq7PGYF7awDT652YT1UgAvvTiS
F4iTbPpuDSJwZdaBh+8FLzyNbdIaw3pn8uyPeeM4bP+Th3vmsB5yqJfvjUvk
hcpz3UWhmPv33KkeS+EFuXy+yDzM1tlDHzXS8fOPOym64ve3Sh18fTObF3La
dK0/YL1kHJ78uCqPF1rfkB88xnqplpnzBvGRFyxCZCJXsV4aT420PFbEC4c7
15X2Yb3EZbp51+0SXtjLflH0BNaDMuyfRD+X88Izp7TNe7FehCz9mZlKXrjv
f0UjF+tJc8vO6s01vJCkc56SiPWmB7dbqs1vXjC1b9UlYz2aZvPYtrqNF8pY
fmzdi/VRBb/sHo5uXmBu1gsmYX3bV5BP1+7nBR7V48Fbsf4VF25tejPOC5R/
B9IzsF7WKLyY0z3FC5euh69flsH6yGEtjJjnhbC7M73RChS4+1Xq8O01XrAr
32hZjSiQ6PxO9jMrH+SPPqEYY71ULLafbZaDD4412SgzTlBg6dKFTzZkPmCl
mm+xxfl5XiZDSXs9H4jkL/MgrI/2Bmitm9Xhg0OW25xuj+H83fZrcrMuH3DX
2t3etkgB7zarnzaH+UA5y3NTJ5soZKneCqw+wQf3PB+uAa4nRn/FwpuzfGAG
l/JrD4nC8n6TNptAPnDZw+mW9koUcjgvJVZ/54N3crJf5w9Rod/Hf+zzTz64
ZfTHuBzrHerf+yqpNXx4L6k9dd2cCj7Nb4uDm/ngSln5jsSLuJ+k9LfrDPHB
eXLWyW+hVKg9bCqaw8kPBwa6nptUUoGt6LxlPC8/WP+UN4qqo4KaiserMDI/
uOYUK339g/WN+KPtTlR+CKG5e1QMUsF67OdRWTl+iO3WW8lgxfMhdHdQpC4/
1J38FDamQoAU67Fftw/zw+vAq5KvcT8+6WFJcT/Kj+MQP6kHBOSf9k4wMOYH
lYnoj0dw/762NaeIx44fajyp5mpWBGQkfOVYsueHqu0T3mrn8Hyi1uoPOvHD
LE9cGB3rn/3ME60l7vzw06Vn7u0lAvhr5RZ9A/lBtXeRPy+AANivDo53+OFI
C2Uv8x0C3Ar23TYN5Yd52j0J1VACGuJsRNQj+KFds1nIFM+r6EvPt02+4oeh
l68Nn736//P6FM/21/yQmktfUXlNAJP5+8LKVH6IPho+mY/n4dm9DUde52B7
lLfwXc8mYIsI2d6mlB+aRl6e5CsiQDj9w9tX3/khPVx5cQeev0sH7CYGf2L7
NqU0HikjoNzn82XnBn6QX6eVvBnrn3SKfV7WH/z/7pM/Z7H+icgQWZpt5wcp
tVPhSTX4eb2O13wG+KH66VebYrwPHPajFheO8EPa7y8vNzfjeU4tYWOd5IdC
lrEBH6yPmPTE7gQv8MPYytRUYwcBA31llZXL/MAzxDLW1YXvd81NgMwsAOs+
fTKpx/tIdPb3RxFcAlCvoTntNoD11JErjc18AiBuzG9Kx3rJcYBBkxASAKP1
RXHv8L5zwr/S3IoiAFK/I4eVsV7aKeYZE08TAOfr3kejxrDezZHu7pcUgPjR
4YnhcQI4j/6SkZcWgKWNUiMyWE813NiYkrFZALI1Mt0Mpwj4JF47Oq0kANr6
obv1pglIyPVVUlcRgMM2pye34P3r7rFNbl4aAnD0Z33cPGa34fp3nzQFgOGe
7/sW72unbl2fZ9otAOf2MCf9/3t2kNyyc+8+AThmMrDvN2bZ/Eaf2wcFoEJ6
8cZBvO/xG9wsrDgiAD90twUlY54dUWThNxCAlNN8/lOYWwP+7D1uJADsb19F
/f99wFd64O1HpgIgkFLKegBzyvttFY2WAmAZTRr7//uAsBNtvGJnBGBasC/o
MGbPsaCjlnbYH+b9PEqYT99WCX/pIAB/JN+8XcXn71/fWd/rLAA1DYIJBZgV
PtwVlbssAM+9TiqcwbzOUN3UwVMA+OTlAhew/f/Gu5+n+QjA97m2cS/M3UGh
HX+vY/+X30oZxvf/LrVTSjVAAHZa8K7pYs742HfWM1gACOcLqg+xv54YhSV9
uCcAPjMFkZXYv36TmsOrYQLQHOjiPYP9f+7O4BadCAF4MOCqwINZT+aRc0CU
AGyI12UXxPsuzWRkhideAGzqMiNHcDyZpyLUjyYJQLrhwrovON6Dd3W8wt8I
gBh3tcZtnA+5hZFr1HcCkKn0dvMAzp/oU/t0zPMF4I6Dboc/3o9vTU/eivko
AA9PMZMEcL4ZyB7g3lgqAAHCO5JZegmYCJ1bt70Bv9/zXLgl1vejk5LFCn8E
wDVRZGcBzu9hA11nuXYBeGNnxsOP9+deytPvEv0CkDrKbB+L6+PPix1+nHPY
f+f3svj/IsDG+PP0ODcZcmMOTvzA9WkdZHBolJcMaW92nFnE+7DV+/7YIX4y
SCacfCn/iQALMQH9XiEyvFL9p/X8PQHmevEJXevIMFtsfK89jwBTX/V/7RQy
eP0wD5LLJcCk43RyM40M4ezjiY14nzYiz6w2iJMhv4ZrVDuTAMPdQYb1kmRw
8wunZ+H92iA+g+WXFBlkRIdrinA/OV6/91SlDBlOJR6OtnxDwDFSc/r3jWTQ
PR43wZtCwBE7ZosSeTKwrX85FZOE4/P0cfaXLWQIPMAqeBvv44e+b+IuVCRD
b07/g5u4fx1c+mT1cSsZ1ufxZ0QkEHBgs0Hee2UyiAbyp32Jx/ln3s+Xp0IG
2YDsHyTM++55nX2nRoYOfttDZ+OwPvrM/yFTgwwNNH+H/38PrzMRJ5i+kwzB
5JfOVzDvZqiff6tJBu2dw4/lMcPxH59fa5PhirWu2FosAdo3ToskAfaXxssd
M5i1sqcdEnTIUHpcQJYHv16z93bxy71kUHZjFdn38v/f84sTMfvJkKXtohSP
ecf+DOfnB8jAqz36bCO2R8Njb1nkITKUGdd6VmNWT24Sf6JHhtss1q0vsf1q
zY6XHumTQcShue4Zvq8KN3NF2DEyuI/F2BRif2zf9Zhx3wA/X/e0Px/2n7Lj
Jo+Qk2RYWVCSuJ2M9UX0p5/BRmS4tK+UooD9rVR1XOa2CRnem7/czYTjo7jW
53XLlAzz4gZnmNNwv9/qVeNvTgaBoTzlbRkEbLbml7tmie+/Ymz8AMdfPjzO
z8eKDM9iP5yn52A9+lXt91UbMjhcbRv7P39kZyo2e5wlg69WovmvAgI2bjh9
47Itjn/VVeIvzj/p27eVnO3JcJyNJed7Ce53DSp+No5k2On66/tFrPeKNnRX
GjqR4YOXlbAOnh+WJZr2mm5kWAupNvSuJyBVeDhf6TK+jwB1SyfWk8s2Tzik
3clgO7ph6jKupyjmqQQuLzKU7449ooDrb+hYzPSyNxmkeXp2HMP1qxGrpzPp
SwaJL8dKXuL6b9BO6mjwJ4O97L13VVg/C/mY0xKCyXAs5livtggNrH9wXXhy
lwy7DBVFysRokEHLy7tzD9+H+fJNdyka6L8XNHQNI0M748Tto1tpcGeu7L52
JM6vVAX9b0dowOK6jdScjOtv8FNIdygNjhe1n6hMwfGOdvO99YQGsQIhcYVv
yVA15fpDO5YG2mn9KDGDDPdslNgWMmngNfLM61I+GRKeyXBYNtBg6hz7JF85
GXa/7izjlRKDbtOWPzoDZHgIDXYxn8WAV8s4yWoIx6OY5LX3uxio0usu+Y3g
9yu/lO6vE4OgngregglcbxfjCsSHxEDJsUB72wJ+XnNp+35hcfDxjYyjcwnC
s12XzaVsxUEk1th+WV4Q2mvvW0aySuD8r1OjKQiCFqXHjZVPAs6fPcqqoSQI
ZefmfpymSMBHOd3nl7YLgn255dC4nATYZKpVDe8SBL/NS0Fnj0hAWrGIcrOe
IFR0ND2OfSgBB/rqFnOcBCF3bklLXUQSfDeHeqe7CEK08PWbJ8QlIcv1wEqy
myBMHT+qf0ZaEsRWPzI9dxcE4/719yy2ScI4JZHjhp8gNHze6PxJTxIeHfAU
0Q8VBCf6ktM2f0n4Hqr8RPeBIPy02X4l+LYkrNaPUneHC2L9buj7+54k2Flb
i6tECIK4F8o7GCUJO70OSdNeCMINI+Ga+CxJ6Hwjvq0/VRAOmOQVbuySBJGp
hqyOdEHw7ruo9rVfEg5phKk0ZwqCVMnQnpOjkpBdQtKozBGE9I19B07OS0Jg
27h21idBsBPoYP7JS4ctAl/0/H4KQpbNzWOvVeng6XbuPGVMEC4fl9qkd40O
QYfH7XZOCMK1ikiZwZt0eCLjYWf5VxB6HUxZPYPokNsQZJs4KwgBtVHhl8Lo
ML3z7Vm1VUF4sr6TqyWODk6s01ZGAkLwzCw84tJXOvi2elt5CQqBwK91yOAb
HUJy2KxeCAtBSOyk5YYfdDxnKKf7RfH/hbdtfF1Lh8EfOyzcGUIQHRySJ9tF
hzOPrp+K2CYEjsHquRzLdHC7yHWqYLsQsJDk7m5bo8ON/eEm7apCkP2jVk6O
mQGxC/HGG3cKwWibnJ0aGwPazb8Z5uoIgaafCF2QmwFjqscM/+wVAtn6xc1e
PAxY5m8+ubpfCG6I2P1o42WA2JfhE/sPC4HuqeqfjwQYYLKB36DhhBAUOjdt
K17HgPOrEceXDIVgushQhonCAI9G+nFJE3xfJVKRhigDIoK3HbM1F4IW7fMr
kQQD6sZO6s+dFYLSTXEN4pIM0M99dojiLgTvXmwV2LgRnzdtsybiKQSVE6Rz
TLIMuLlV/p2IlxA0XMpSbsCcn5IvIeInBDWvs3Zd3sQAqZjfk8KBQrCy+5SC
1xYGaLY+fyUcJARXTis6bFVggDFx1lT4jhDIkNCWbswhD6e+CoUKgX+QtJaG
EuO/Gs48HMr3beP2JREz82wjDC1UKEKLpavSomyRrUjlK6UNyR6VkEhSEUlS
UYosISWVkCQqS2SrbKUosiXyu7zH8f7l+BzG8zz3tZz3eY17BkbCZsXJxLJg
69q4x5kaPJAua9gscxnv/1RRe7UmDxYJJPHJJLAge9li3RrknQGqrtJJLEh5
0firdSkP/Ap/y0snsyBYyillhxYPLo08qp2VwgLJKuPOj8iVbkb6s1JZkPHo
2exybR50ZkgPSt1mgXr4KEdbhwdTvR9SpdJZEC3Zk3wNWct5j7RUJgvWtP70
clmG8UlRK5PMwnzmeJaUIu9rH/KVzGGBp134TbnlPEiyC+6Ymc+Cv7qf1EuQ
H8ZuujzzIQvO7zJplFyB8a6VMZn5COtJM5lrhdwv3cQ/s4gFr8S2jcQhi5km
50sUs+Cu7tD+BmSlCJf9Es9YcEvuk7/0Sh7oV6jzJEpYMMIXNn89sq3wSN2M
UhZsXLHpgDeyx5on4TPKp18fbHITOTLolMGMCvz9jODK6fPcaUWbf4tXssBg
94WOX8glf1i3xatY0BE9fFlalwctOh/txatZoC3R0bsIeeTIdRnxt7ge87NN
a5BlsveWi71nwes+OWcrZNX+xf5idSxo880/64S8ftHoYrEGFjxJcLM8iLxz
b3GnaCMLKgR35E+fb/e/FRIv+pEFF71O50+fb4/9Ymwq2sIC7osBy+nz7VkK
HEHRNhaUvLwQtRe50r65QOQTCwzdd+6xR+6KTzkg8oUF9o9WN29G5vuwT1Gk
kwXb7zJ9OshcjkaDcDcLIuxKrsgha20ZOyP8lQUu3ZI9U7hes6inq4R7WZAT
WF7diuz6OnRI6Af+vV2mRQHyKTHTO0L9mO/8II9I5KR1xA6hX1h/LT/UHJAL
T7awhAZZYMpNPrUAuX/CNUBwhAUtStsE8jBfdrabF/wZZUER653PUeTS3EUN
/X9Y8P3njQcayPGuPxZ/nGSBr+Ixv6tYH0LlVS01UyxwfX5c0AT5kGJGeBk/
G959+mg2hvVl2HiwI0uYDTt36y5Zg3x/qWl0qigbGoMEX3zC+uSeU9dPFGeD
1dlbpD/yr3U/Y8Mk2eCfcHsyBev7Sq7bph0EGwItHfKeYn+IzNoyakmxYe/s
lhV6yG6uGjeNGDZ4z6/1eYD9tF5xcFJLjg3SqvuULmP/DUYdyZaYx4Z9k2vE
VLE/HXotd/Ar4/MNlRuGqvOgYp2WxKgKG97P9Vvagv18dWLovy+qbMgZy1fy
x/7f6OpFF2qxIeP9+3khqA+5ZdZlmTpsyFMwe1ekwgN5xWUeN5ez4Vv8s7m/
UE9+fxh9fU6PDenM2ydG86fj7xu0x5ANxR8moiqUeCB+3U7Vfj0bBsLzzFsV
eeA5saJpy0Y23OtWzezj8cAod1xT35gNnekp2vwKPBjiBXSzt7IBQn6s+83l
gWOA/QVxazZsCSHyOlH/Kj/owZQNGxZteJL9jubBtajJ+N7tbPC0eL05CfVz
00SgyXMnNhi+bqrkZ/Hg+ocTDw4dYYNd9iX6lygPusuWtEcdZYMyvXFBgAj2
w4N28fveGL+e5fUCwjzIj9Z3/OnPhsc16oNTqP9VRn/E3U6xYUGDbaX7qAKM
PXZzdL/Ehlers+3WtSiAQbrCmfNxbLhmfONhRqMCBF+ufpAdz4Zg++TWGfUK
IHVUdcbgVTaU52tsu/FGAeaof33gkcqGoHNOusbFCmCa7DjDs4ANc6YSlntd
VYCLUVLaFwvZwDdRLKMcrwBNAU8cHzxmg4+NtXLVRQX4z042b+gpG57qSX0Z
jFAAX9YHx6MVbPASSQjL9lWAm6dM87ya2EA0cut7LRRgfK/+Tt+/bJAr+ckW
nMD9/fFC9L5saEtT+RExIg9XJGme+xQb2EZt28QH5EEvZ7B9ryAHNvDH13/u
kofAv2mOthIckDM7oSVWIw+CUSzHZbIcmOtyZKXSNXmYmdvjMLySA3yXZXdv
0pEHe+F6/QE9DkjbrRqxXCwPGTYlcn0GHDAsdxXcoiIPphOJrZ1rONBs03pw
HlceotdZONRt4kB0k3iDzqQccBqL7HO3ceBfeemd0WdyIDd5fru7HwdmCZgK
fjNAf/XFpDAugAOtOyZlb2nLgedLcao4kAPfjyumWqjKQeX5E+9nBHOgMW6X
40lGDrzmuxvdjODAxaAaiWW/Z8NbM/NlHxI5sHcgfT3r5mw4mSLF1n/KgQK+
fe/lJ2UhI6zSzek5B/U42t15UBYaD4RWh7/gwJR+w4LUHllQX/YvvOElB9iq
rob0e1loft3H5/YW4xOVuOldqixoDVf1p3zmQLBBm8lqc1no3hBRKSZEgLXz
grb56VzYvXknb54IAd8a/tTGoz9uNdX2Wi1GgHyc6ZAy+uc6q3ZFv5kEbKXk
9lw5xYUSp6W+3zkEHBiaR4ruQj/tIlYjShEwK+uAmb8tFwpdW+fOZQi4WHB2
FmmOft497K29HAFNIqFXSldx4WpQs3L1PAISXdxCFypygQ7OOtarTMDG44N5
owwXLoaG1IosJIB1+4D3MAv9/tnFQavUCUg2Nq4LFeaCyHmh+u1LCPgh12M3
e4qBExebFvpoEhC3sHJt9/T7J1eCG7J0CLh3ItaS28fAUJKt6pvlBKjZnqsJ
wXnlcIrayW8rCVANtt6m8oWBPXc+qCmtIkBCW3MHB+edL/fuBRusJmCqujdo
Ry3O81knmratJeCDUCvf52oGthYsCrmwgYAHI43u58oZePuIr/m+EQH/DXqb
PS5hYHNx/ZKqzQT4tPu7KDxloPx5euhXEwION5YcffwY5+GyoBYhcwIMqifk
zz1koLhiq6aiBQHq9yUH4nHeW1G14LT+VgK0P4Q7NeM8+KDmX6udNQFLLm9u
tMB5cUlt7VIvWwJWuvESpzIYuNdwOzxmGwEvTCN7PuH8r/zxWHumPQEWctfb
h+8wkNJqof16BwF8CV9j9XFelf+sHNGzE1/vsUOqAOf/hM6JT4JOmG9/H51d
OO8SX9/p8JwJuPli5a+VOA9Hf0+N1HMhwNTGSmr6PPnMn/5fbPcRYLbDyNoH
5+nTg+bLj+4nQNTtwokmnL8FR+ZFnT9IwKdvjQbOyIF/xjsyDhOQqkUu5SKP
T9SsqHTH64+/Hp8+T+7Fd+tc9xECqEMLFk1/Hn5A0K9LwIuAX581LJXw9QdE
zXQVfAgwoVsmDiJ/nTH3vK4fAa11CzKbkf+T+tNtE0DANmed3n34PO0y1Xqe
gQT4/VupSeHzbiNuxEQfx7//HSbyBbmB9vl67yQB/4bdeypwfVtmmxi8OkWA
7iNN68rpz8MrKF3sCiVg0rOovhPj82J+1Sr5CAJuec/lOWI8N0W1byLPEhDC
Ufl9A+f9t8ODVlLn8P4rYi//wfi3lTIH/sUQkDJrqOw9zvtju10utyUQsL34
6QU5zG9gpd+NhkQCzq67/+pVPgPCmlGZ1UkEnH6VNTcQ64HFn1danEKAQ62r
3V+sF9VrAgNJ6QR4FBz2VXvBQI4IORF7j4DRBUL7+cqwXg4tED2XifGVb9Ov
w3pcr28uF5SD67fLt/OvZGBX81Ujx0cEmNPSATnvGIilVqQoVGJ/5mwdXtzO
wOwg4wyqigBCc9GDJ58YuNHt+HBWNQHLdbdqrsH+yMoLrZ56R0CQ4qY4tS4G
lsklNI3WErA+ekPShW6s31MZnT/rCZD9+OBmP/bXa8u68fYmAsI85sud7GXA
4nGPcGMzAQlrbWsKvzPQqPRX+m0rARqSbP6uHwx0DygqP/tMANc59wznJ+bb
TlvzYQcBe3enGdC/GJxDNupndRHwR0NwodQAA3zRhy2TvxFw3P3z8ZpBBkJH
T+64/B3Xu91zZ8JvBiQdY/dF9xEQJW7jaD3EwMXyO56nfxIQEbbIQHCYAa76
k6DjAwSs/SzyLBn5+qW3Z3x+E/BXzCZdfYQBlcmOS27DBCh7vCq9h5z532jy
3lEC7jtqNnFHGdCumnFv5x/8fbdnrg9y0VL5Atu/GN/k/YrlyGuuaJSYT+Lr
ifeDAqhHrwTWvdk4RYDYW/U/6sjmrraNwE/CX/li0f/7/pJ3+zuWC5KwLtTh
9/T7wQ4rgvqXCJNwuc47xnj6/HhyzB8VURKC2weKliK7iqUKKYqToPGFMhZH
fi1w+uxaCRICWlN0XuL9VSf3kXskSdjzeIrtNn1efHTztdOzSHi7sr1AEPnn
gJrKXRkSrOOOj57A9Zn/mJX9hk2CmW7Cnen3g3O6B1b8IkjotFqbqo/M/lxb
wqKRTdrK/TCens15m7W5JFyREOq+jvGur4+rs5lNApvl1p6D+dB56+vgJ0/C
+d195zIwX3GV27sTeSQcnWNYfx7zOVaqf/ipEgk1gipRjphvu6cKY5/nklBk
rZxA9jPwqJD/hJAyCU/aE5rysT6OZZbFGC0igd7U5J3zDfvrdprsATUSkq2e
J0h+ZQBuhN+MWkzChJCe7xasR4HLJvm1S0kIDFEajcH6dYpZvGpEmwS1oy93
RGN9l0bKVNDLSXj2y47l1Yb1c6K+yUGPhIPhaQN/mhjo8S/YfdwA41e6+mvc
BwY2esV/TwESnI97PpOrZ0Biv8NkjyEJrdvjMz7VoD5u7eJ5mJDwfFTqDpSi
fpm+vHPRjISt6lgvz7H+je5oFmwhQdSYX67lCeqrwUHDCSsS/uT2+bALUH+V
h11Cd5CQ1f020wL1+a/ih1+3d+L6ntnc2Y36ZD+70Pf1bhKWjeX32KI+Ksgc
i5B2IYF1+G7ZaByDOip0P+EwCaHbNYiJENST4e5lT6b/Ly5tbaB7Ave3nxXP
2o+QsL772HvHAAYWdEa+n+tDgkygd5WtB9b3G85I5nES3p1JGxJxYKAgea7+
i/Mk9I6csNRVY2DulKH/8wsk5JTMr9BUxvU6OBc+vYT5Vp4XKaPIwF5uqnZR
PAk7Em7cPcXB/rqorJ53HeNjHS6wapyGgLCFCmnZJFiKeEz+fkbD165NDrdy
SbikrnnCppAGK8P9V27kkeAkGmFyPZsGdf57VHIhCZXaIuk912lo91OTjn9O
gsPyJItVJ2hYc2gJf8Q7Euqf73qlpEtDZpX5qvBaEjriDnb0adAgu8j9WFg9
CaqnFlskq9Aw1JP9J7iJhHa51zJFBA23di0dDPiM67kV+rWhnwIxK52OQwMk
3JFwbxxOpKBaV6/MQoaCcDNNId9+Es48PPp3PZuCnAiTyowOEjZo39fQJSjw
l7Rv6m3EOlJXSprDUPD0LeMZ9oKEXEUx7yEeBVoVahUXMS5uSaszvipR0BO3
QtXqHD6XrH9Hy1wKWt4+WaUVQkIqp9+sTIUCQbRm2zFvl0XrVGKXUHDirqNI
3mYSrE5JOp7RpGC/rkPTmzWYd/4NlwK1KLguHJamtJKEiPFCfpflFOgeP0VG
LyBho/fvZdtXUrA3pik7S5EEoSHVQ2Z6FHQHimjJYd8G9l37uAwoKEnsuPkN
dWOla5O06hoKnleord+CujPazdrAM6Sga2WVMgd164GT8THOenze2ok2bdQ9
t08huWIbKXB6mv+xEHVTzeHptwkjCtLvejvc6Cegt2lMYWAzBfFWc72HUadT
rTWtu0woIM1YUzmo4061+yObzCg4HL0lqg11n2d+q+TNFgoqIo39/NoIaKlq
G3tuifGWr685jftGvBG9ON+KgqspuaYSuK9Yl29xTrehoEqwylnwA/rEtRFX
kuwoMLHvXeyB+1DN09J3MdspSOaud7etIyBS759omAMFfcEvL+XjvrWxcJmB
vyOu/wuVFYksrOPueXgXBZnDx30/IpfkpKc7OVEgtSbR4tr09/8t7vxk40yB
vWCN4Ue8vu49OcrYhQLnhAihM3j/MRUbE9hHAV1qMnQPn+/Brehgrf0UzLu2
VmV1CwHuSpWFKgcxv/djXA3b0eddE/w1+zAFow/nwYMvGC9Z/fky7hQEXujv
O9tNQNplL3vhIxQsqgkJrO5FX0lkxfzxpGAf6pYH7mO8mG8VfV54v3J7D+8h
9EFSc6Y++1BQ/ElsshHzkxBhr93gR8HAutKyC5g/dkjN9eJACuobNQRFZuI+
wC/emHOcgvEZWs/yWCREBq6RSjtJASfWwuY+Q4KIT57fuVCsb36pDW4qJIy5
XrHcGUWB5U3t0McbSTjnd0M0KBrz7eQxLmZBwvwzdx9fjaFgVnBb6+ntWK93
Hs9pjqVg3Qnz2VKoSzk9zb+trlHQtHq5xKM4Eg78N/vi5izsj23jEPiDBEHP
uRtdcyh4GfJ8ePEoCQnBqhOnH1DwRHSGfTs/Ba9S9P4rf0iBZKyJ32KKgvmf
7bVWP6dASUev0Hk1BZ8crtbpvKfAW+v44IwL+PPgrdNWdVjPfhnne7GfpY5l
6Hk2UNB+pVY8L5UC/cQnN7M/4vW0ayLFHlGQ8LHVU7UDrzvzVXNSOwVbbeQJ
pSEKNhyR17eYT8P3PfNfwQgFfh7Q/UidhpNe6sccx7D+xFwkJZbRkH3JoCtx
goJKlam+XRtokKrbkUcJ0+Bbzvh+30NDhfk1K0mSBtGTQh7BqGeupV3FojQN
eqfOvBxNo0FyuaqKAJeG5a+qV9hm0mChUDg+IkfDzoQ/k62PaGjue3/t0zwa
qtqjvvLV0tB/RqQ3V5uG6MgZ+aVT+POfsWUmPsfamQIdEsIMLPW4UHR7BQ1u
4ucDV8/AeciOd+6qPupqV0CCD+qzgMpKrbB1NGxYseUcVwX3o7KDgdusUJfv
XtMyNWbg4fIHPVttaNg9e6rvrDn653vj5mZ2NGxc92FP8VYGki6EzTF0oCFN
oUhp0B790u7rFWrONATOrTh1+wADlfU9GiouNMgJOU26uzFw0Ej9itI+GhKK
Bw3VPNFfLHl8kDpIw5wNYSW+/gzoTdWx+I/S4HUj4+fBcNzfPWQD/nrh9bxc
t72KxPmue1fXsA8NRVr7o6honKfe9Bf0BtAwmFVVERnLgFmimEPdKRqEE92y
W9H/716hl5Z2kYayvOIAjUIG9vW9GW6JpWF10MzXrCIG3K47GrLiaVgnnfC8
q5iBIPHgzwFXaRg3jFHdhft3YtMrWYtUGvjWLA7KxnnvxtntrmG3aejRPXN5
Dvrn9NV9D4vSaXCO1rA+jfNh4R1pa+X7NHwOpzQX4vzY4GsTPVGA8Un46P0e
/Uar2rc2DczjysJ/JS3oRzo/+6m5FNGgVV4Z8bET/a1RUuU73BeN99SMZaGf
keZ2CaW9wnqY96T2NfojqtrLsuU1DfYRxA1P9FPyJ8VSZKppkKkl0mTQf6n1
LloV8J6GH4N7k1TQz2165OG7pZkG/eeCe6r+4nxzSKgitJUGmMk/Tk8yYKsU
Sxa101CyM8Rm2z8GXM4U5s7vpKFtq8/9x3xcOGSwWcC+mwbO6ScVzfxc8Bps
MT//lYarQzrffglw4dQ2vv6/P2gIb7/iPS7EhQipGD2NnzSYKMvz/cT5PKZk
TsSeARoKVwqUNYpw4frCDSrvhmnouLtuaaQYF263NXqJjNGgKDIxaCXOhawY
1zJd9Anp8iWyxAwuFI+f3Z36jwZ6p2XNEQkulGUqZDfzMWBkrX2APZMLVbuz
p6QFcQ68sjX2NnIdudZ0PdZ90n97rZZKcqG5si7RX5SBvPJrWbnIXwL3fM8S
Z4DJv565QIoLvZpjK7olGDg8FWl1CXmgO/y0rBRef+1Y+gjyWILsB3NpBuIH
BnJNZnFhyjRjXigLfeQ6vqMJyCKCqzwfYx8Vg+JgC7JkwduSXyT63juV6oQ0
Fzj7d8vMZxg4K9SrthZZVmHIcbssAyOXOgf2ICvVhmRGy6HP3R4XMH2+e2EY
NVmmgHmQtKk5h6yhe2fzX/RV//996f8DGcczCg==
       "]]}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->True,
    AxesOrigin->{0, 0},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& )},
    FrameTicks->{{{{0, 
         FormBox["1", TraditionalForm]}, {2.302585092994046, 
         FormBox["10", TraditionalForm]}, {4.605170185988092, 
         FormBox["100", TraditionalForm]}, {6.907755278982137, 
         FormBox["1000", TraditionalForm]}, {9.210340371976184, 
         FormBox[
          
          TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
           SuperscriptBox], TraditionalForm]}, {0.6931471805599453, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.6094379124341003`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.912023005428146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.214608098422191, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.517193191416238, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.699514748210191, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.85366542803745, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.987196820661973, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {9.104979856318357, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}, {{0, 
         FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
         FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
         FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
         FormBox["\"\"", TraditionalForm]}, {9.210340371976184, 
         FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.6094379124341003`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.912023005428146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.214608098422191, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.517193191416238, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.699514748210191, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.85366542803745, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.987196820661973, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {9.104979856318357, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}}, {Automatic, Automatic}},
    GridLines->{None, None},
    Method->{},
    PlotRange->
     NCache[{{0, 2 Pi}, {0, 8.116117362112803}}, {{0, 6.283185307179586}, {
       0, 8.116117362112803}}],
    PlotRangeClipping->True,
    PlotRangePadding->{
      Scaled[0.02], 
      Scaled[0.02]},
    Ticks->{Automatic, {{0, 
        FormBox["1", TraditionalForm]}, {2.302585092994046, 
        FormBox["10", TraditionalForm]}, {4.605170185988092, 
        FormBox["100", TraditionalForm]}, {6.907755278982137, 
        FormBox["1000", TraditionalForm]}, {9.210340371976184, 
        FormBox[
         TemplateBox[{"10", "4"}, "Superscript", SyntaxForm -> 
          SuperscriptBox], TraditionalForm]}, {0.6931471805599453, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.0986122886681098`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.3862943611198906`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.6094379124341003`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.791759469228055, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.9459101490553132`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.0794415416798357`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.1972245773362196`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.995732273553991, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.4011973816621555`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.6888794541139363`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.912023005428146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.0943445622221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.248495242049359, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.382026634673881, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.499809670330265, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.298317366548036, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.703782474656201, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.991464547107982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.214608098422191, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.396929655216146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.551080335043404, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.684611727667927, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.802394763324311, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {7.600902459542082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.006367567650246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.294049640102028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.517193191416238, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.699514748210191, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.85366542803745, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.987196820661973, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {9.104979856318357, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}}], ",", 
   GraphicsBox[{{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwUm3k4VV8Xx83jxeXizteQkEShDGGvVJREJGQKIZlCocwahZ/MosxCmkxJ
SiQqKVTmKUkyZZ4zvOf9y/N5zt1nr73W2nt/v89zSDhcMHFiYWJi+sPOxPT/
v6w1PM2/9oZrizurfYmdIMP2sTf7GQlnUAV3Z+8TjNeKFR274y+gIodT/9gm
yVCyhNoFn/qjP8YpuGSMfwu7rFTEh6IIh/Feu79kiCZ/5Hv66hra+QRJOE2R
IV/WOpPp6S3Uty0oLGeaDLWqM7tPZkWhxKiB26RZMvToXq97EH8HOakGVL2f
w+aTw8kF1cWhYfeGoMcLZLil1OHz4FUCSt2tsaNxiQzCGlmvmsuTkJcIFydt
lQzZB1zZVp6koLiodoO8f2RQOKpyXKIgFZUI3pGw3yTDqxObSfpZ99DLuzrp
xswUaD8TL5Men4nsnYfyGjkpUKKsoParIQvlMrcyjHgp4K+a0Odfl40eHCii
swlQgA3ZbM9+lYsIFpz4FVEKfNKpa9xbmYcul5dlqVApEKcr4/mp/AEyqk2f
uydGAYbhbMX8kwJUEYb/9FuWAsPGZlYRRYWIvP/Oq4ZdFHh06tUWreAhYjUW
PtKkRAE1mxtHdLMeIada2bEDWhQwcSf33I1/hnxOHZKoPEkBnBqqSdYrRuJM
hI7M0xSYeekt+LOhGIkgheScMxSoqO547ltXgp6y7hFZcKPAwYaszYxXZcjq
eQtX3g0K2LSpxM4+eYESJDyi9rzG4p2zLkuOr0Hse9w45BWp8J9ImmYtXy1y
OHXflkWVCt9KbojtNalFDQ/Su9q1qWA1bv2b0VuLvGgnH3gbUsHTitd7bvIt
2o7XMHH3oEKilktEKr4e5XLeV2QqokJ390k3/lP1qI5xPv58CRUYfsjwWmo9
Mvpwu/hjJRUKnooKe0g2IF+lnEXnD1SoEmvIBJX3KNu71pQ2TIUfzJIv/ph/
RD29/Xc1qDSQyuBLs77/EclI8nT/kqCBi8Zq0NfBj+jtLkZWqCwN5nxadV6d
b0Q31k8ZxOylAdtwSHNM4CeUc5WI2I1oIPe+9/fezM+oaLeGh14oDS44fPhY
9OszIrNJ2vHfoEH5ZukjMdkvKPaY3oP3kTTQUo305i75gpqulmzyJNPgRKHa
Rl9dMxpw8mEaekSD/Q36PDoXW5FVGa36XRsN8G35LaoJrWjT8UG5fjcNhodY
knaVtaJ4jvN36vtpEMP0Sow834qOtFD/xI7QYGj/zr0zPl+RyI3YhahlGkSU
8tpl+HxDX20lC3iIdLB5e257Yvw3xKFRhGoodFBqfTd+u/QbMlRueezMoEPf
30Bf37lvCBG52GK200Fxx2Skgc93VHhILFtbmQ4dmZ+fr3m3IWsuTy8ZAzo8
eiobOBPXhvxytmtyG9EhrPo6jJS0oZdSbN39xnTY0avZ9HW2De13vHr9jDkd
gkSfDBZ6tyO41J5Qb08H4+3c+Rlx7QgffqZH05EO0ipObokl7WgiUf9vgTMd
Wo3pS6Gz7Sgx8M0lMzc6bPvvP15z7w608efuX+FLdFi5N9ZqENeBki+TArf5
0eFz0eFknZIO9H2R8FnqMh38Pm6IK8x2INXMtNKtQDoc6zw9sk2wE91L3DrU
HUwH8ZHnj8h7OlHK6YTEB6F0+MTquY/duxO9leB3FL1Gh0yhT//WYjsRQ0Fi
sOo6HS5JSL+dKe5Ey9FVgiY36UBHA8f6ZjoRNA9EW9ymg1eAoX2ZVxfibHPJ
boihg76nZiFXbBeqUD0dvnoHi99BbtrmWRf6nSYdIR6H5fMoRzDXVBf6u+/8
ll4CHYq1Ft7Z8HUjxbe7XI8k0iFyzxBPmXw3qiz0mNmfRAct8pu7Nm7dSIjB
dHA9mQ6ifI9/lEZ2o4HUUa7GFDrMMKVJcxV1IyfS5f6Iu9h6Fm552DR2o+Ia
7er9qXTIG/UtLx3tRu9Zn+f9xDik7+w/Tq4eJB63PzYgjQ7mrcY6NjI9qESN
GsRxjw6769HtUt0e5NN/3fEGxjyVu1o5nXvQxbNxh5cxHn5EJdrc6EEOWQeo
1vfp8CaT27Y0rwclHw/5WYbx3YTlPM76HnT7HzFxE2PvW78nrH/1oI8cHxQ0
07H8BH5XKmXpRbYxO5+4Yyx14e0VTsle9NjtC08sxpsOz2qtD/Sihp20g/kY
d5mlc5ba9SJtngvGzzAu1Y8y5AzrRYF/2fY8wjhK+0qSdWYvuurI1p+KsaPS
ub6SN73IPj/wRCDG2tKntnEO9CKRBLubRhiTKAddrTd6EaUi9oooxnN8e0pK
aH0oXv+rVCsW72dmsRUOzT4keaDlahDGDxZxyNqqD13TE4uhYhwytnajJKAP
dX/VOvAEy4dF/+hnjrQ+NLz9TvIejJW+dhCsX/YhVpczEYVYfnEN9ZYlXX1I
vWgIL4TxSGVpNsdKH1LZUJHzxOpR8zhr1IrYj2yvWTa/xurnkxjkx2HWjy7+
V5mxB6uvQYRrtZVvP7p75eobc6z+0kEWbCWJ/SggU+eEF9Yf3WdV4q2+96Mr
Uw3PLmP9VGou2V08148+yp3xcomnQ/QxvDiH0AA6LXQvQh/rP1CefFJ8YgCJ
VRXl/cb6lSLTs8DuNYCiptPTMv6jwzzl436rOwMoh3Hx89FoOuSz5DWyNw+g
i4f4P/hh/R62FIe3+juAPpkfDF+5RQfL8VDzYtwP5CGmbumO7Q++b1a/LY/9
QCKPrfTlsP000nBUvtj1B3psYmRyKZwOtS9VL7JH/kB0kXjLYmz/XcomMBd/
/IEUNyoMNrH96lHpFMOybRBVvN7bNXORjt2/xuLMKoPYfrn8OM0b6/duzdKt
Q4OoPJj4SvkCNv4foWPdeRDZ0FOslV3pEKBdR18uGkRlhUfDzp2hg2bLk2eL
rwYR97uG5dvWdNg4k3pg4fMgWriyYXzvNLaecC+n2alBJBadEh55kg436xlP
JpR+okzGlzupunQ4cooHjR/8ifqejf/Yc5AO3COLraOmP9GkfO2LSoTll/PL
wm+/n+j777LWODU6JOgHag5W/UTvzhud89pBh6zWzqY2nSFkbEHRa+ekg4P9
O5vvJ4dQ1SOThhOs2Pkw93T6q+MQau/OIFdt0iCfcJPQcnMIabxgo5kt0uCJ
mYpV46chVEsXulL6kwZVfbHj1Sa/0N0td87FChoEeQQFvT77C71sf1RxtAS7
bzbP8b+69Au1V7x9HYXdL7ViSKky+RcaPV/xujOTBh8c/l4p7fmF2B0jNe7c
okHb6FHuAodhJK35TT7oJA2mU2UPX/MZRuEHGEA9TgOeY5zhZ64OI3v3gzuK
dGkAT+pXiDnDaLQ8MitFnQaPvNFoxM9hdLqk+HQpgwZX11Q+uNr9RkLcin8W
flNBESd+Q8F2BH1239Hkd54K+tWbtTyeI6g60cda254Kjp796yPBI0iB009y
zYIKaa1plzLTR5Csqsx1oyNU4EgSccT3jyBP7pG5AGkq9NF5D85Z/UGHXdY8
5H9SIFJxiani9CgSaJtNLcL0TYD/0Z0jrqPIr1lySEqfAudr7p8SDRpFilLx
HflAgSNGB4v8MkaR0pjbofeYfuK8EHtS9dcogkHJzwlcFLj+VC6/0n0MOecF
XLjylgyXloJbR4PH0G/fF8oblWQ4q/11jXRnDE08a5i5V0wGnWZ/oyslY0jh
KTOPYhYZmKfqV9SXxlDu/ujtTWFkmNlL2ubKOY48D0ar6l4hw2Cw2/E00jhK
UVXoGvbG9CufUM6axjh6v1seYs+SIWTXmWOvQseRRdaXsvIjZPD0LfWdiMWe
O4en2euQwaaaPYuaM45G79DPqGqSQfP444XA+nG095LpJ9vdZJBP2mI8bh9H
f3KfDhbLkYHWb3K0b2QctfUHl8lvJ8M/99V0Te4JZGimEZJNIcN4ucFHd8oE
ijq7fV+aCKaf1zPn7u+cQBJqR+Re48lQFa2rt3F8Ap3OWjEK4CTD5ccJM9Xx
E+gPO/FK6xIJXBZGKFO5E8i2vOU+2zwJzDU1DjOeT6DZrWO91tMk2Pd5MDWk
cwLFLrkl+Y6SQFpYpf7p6AQSCA3uUf5NAhHrW1MDqxMo+3dXs+AQCRYmdh1E
tEnkF/U6T6aPBMPK4R4Xdk2ivubGr9bdJPge2JaSqT2JcEOieo87SFDKGzi5
ZTeJjrfbEhO/ksB758ek2geTiEfaIMDqIzbeaTgsq2ISGb9wPn7gPQnMspjc
wz5Mos2weGmVehJoiKjrwNgk4o2NOq9RSwKWrYdTNfJ/0Sn/Ou57lSS4pP6+
O1PrLxKMZuJ4VUGCkYtD9aGGf9FOjtDmnnISfBql3ENef9HFbylUQgkJ4r9F
6dWU/UXj7E/01R6SgI2vUCmz/i+qrFjQly0ggZ9ePT20/S/a574ywfOABJav
1+e1l/8iAhNPVnYWCT4vkX4wuKYQ38POMJMMEmjv2ftpkzSFGpa60qfvkUAy
3yPrjcYUonkPwWgyCRIHb0dlHJtCzy+fyIdEEnBQ8/1CrKeQbIcXR2gcCcbv
DBhoh2Dje1sjCqKwfF0xWq1+O4VCHxsnBoWQQKrcbTj92xSyiAyu6Q4gQfLU
rZbgX1NIMlI2A+9PgoCztQ+02KeRXWXsCfYLJJhM74uli04jz9xJvlpXEth2
rQRuSE+jiHCGsaEzCXSO7zGpPjKNJi22Sf6wJkH5reNa6aenUbgB3/UBc6z+
dedlg12n0fS+MaFHJiTgUc3Z1IyeRrUP4hUe6GH1FSc8et0yjXYMdhyfUiCB
rpVi8v3BacQuR5GSlSVBZdKx8KDZaTSfQHaSkCCBIXvdzgzuGWRdzpujL0SC
W5InJPiFZtDuMUqNHw8JatGAaAhlBr2I9btlyUICpYA1ZtudM4j1fPkXmCWC
W0rE8hflGSTWc4EJjRIhr1z0r5bmDEoRP6w7OUAE0WmlLvrxGfSQI6Rav4kI
a2fdnvZ7zqBZ9T/rXzOJYCc4f/m13wxSFDgp/i2RCA1vAg7eC5lB2wvYWANu
EyGWHNllETODrjZd0X7hTYSl94K5qskz6MP+T6F6TkSwvpTqIZoxgzLP4k/4
WhBBpqWQpe3JDLroxhqcoUWE6KDdX0qfz6Dcd+UCiYpEmNtRmRJXPYPOGxfe
p0oQ4c31D/JGX2aQ+6gaXxsLEUw1Rsw+Tc6gSM1wof9qRaHqj4fEw4UZVJqU
uvz8qSiIJS1O3FqfQbX2z31O3ReF8Wm28MO4WXSEo193zFcUwh9se1S7cxZ9
qUodW5cQhRGTR76ZyrNIV6L89UVeUTBgUoaQ/bPIN0mY7fCCCJCsdNr3H5tF
D+jsEn/ficBTvP1WhessymRzS1GxEgHhN6ONST6zaH8iunsGicAVN6/ESwHY
fFWq4WOSInDofegOpchZ9PCzj4/mqDD0BmacfPJwFn3VmrqW6iEMsEOaEV0y
i6T8uO64GwpDfseTUdeX2O95p9vMFYXBZ091sGzjLFruMgo+OUeAroFDRzi/
zqKfu2qPjrcRQCv6s9BI1yzandf8O7+SADnqpv31g7PITOd44u90AnD96S3I
HZ1FldZXDHlvEMAz8azP1ZlZ9H3+dMU1TwJ8PzChab8yi0q9Ff5VWxJAbdqH
E5jm0Pdjlx/J6hMg4/7aVwbXHOKdHL0rr0UANv2r9zcE5pCQiJqUjAoBXJe5
z/UR51CWwi9/R0UCtObF7XklNodexepaUTDea0JeT5WZQ6tG4ccdlQmQtpX1
/rLiHPqXO3b5gCYBmJ7IxpmrzqEztJnmxKMEcLYsttqH5tDsGwM9GSsCfOZU
kxbRm0Plu96OPfIigNLzmpl5wzk0/j0F13CbACkOeq++mc0ho/fsJJ58AqwL
tNwosZ1D+3/fkeVrIIBDtdmJWOc5JMhtKGA3go2vIAmRL8yhJziHxVycMLA8
6/me7T+Hsq93bctTEYacLFvzsog51P2dVYUeIQxD15xtO4rmEGePvfU7ZREo
DZIVP1M2h04FhA8Z2orAVd/xn39ezaEJVa+8cxEiIHnO02n18xxyjfuR9atH
BBz0/dxp01h8CQ7xd/xFQemgmsKD5TlEwvv96cH6k0VzbXoX0zwif4ukn30r
Cjm7Qi4iwXkUUvA6QJGLCEP4mwEOyvNIOOrbMvd/RHDoTIoo9J9HDVHMyZ7Y
+aXUaq6/J2weKYcnvZSMx873RjKuKmIe2fxx9zJ+TIKcqvQ7TanzaFoizkDh
BwmG0h8kT72aR9IhXW4GiAylyecs/OvnkYHahbeaZmS4emcHhenLPJoV9q16
504GyfAn6YID82jL9++h7LtkcHB8nqfCtICed6SbjEyQQcnG37maawEl7Li3
t2uLDCxm6rK6gguo1tPqtC+BAjl61Y/MJRfQZ6nSXy/VKTAk11AacGgBPTr8
Tzj3KgXOzrbV1kYsoD0yAU6XOKlgFxBrXhm7gARtBNL/ilDBmtVg6tndBdS+
g71UWYoKZiLvqJmFC6g79/5BOaDCEfUSv+CPC4jwu5O9x5cKCuH/yWtwLaKz
Ldd+LnZRQY7n6Ls9+EXUeanxc9YwFWQS2Cx3kBbR3zzWb1IzVBB/EHiLJLuI
Xp3RDqrioAGh8fzQkt4ictuv9mCnEg1W8Lp3y24tIr2okc8JV2mwkMqs+OjO
IiqrPcTDH02DWcnqhpyUReToaMdyPokG4yoq83EFi0j7RlZWXQEN+i0kDb0+
LKLD+UdC+ZtoUJe1ybqLcwkFxxycOoHD/OWOqjQpgSV0/c/RhU0CHV6V+u6h
EZeQIBu1LJ5Kh/L6SVtemSWU2H7T0l2ODgWjPS/HdJdQgHLNyhSm36N3v7iQ
f3MJcTxl2euA+YtPSp0jvjFLSPG/MaIL5ke49i7bHE5eQuRjXcvmmJ+5rq5q
MPxgCXks1p1cwvxToM4LWcmGJdQ2Z9a05yEdKg91Zs5+XkI7unono57SYUl3
WfRt2xL6cVpB+2sZ5t+OqbLbDS+haO3nq/Q3dHA1ffEznXUZSY/1u737SodC
s04LD95ltN8R/zCgA/NHFsstmoRltOWUJ8LopYO9jeqbXsll1KlxenrHMOYv
nV+kkXWWUax8SrbFIh30Lr84mRS2jNr0ZP7ICDPgekDnJ8eIZSTevanxlMiA
uqDlAyqxy8hFZPSAJJUB2uGqu79nLqOG5eKK7xIM2Bf5AidYs4w4+CUP2Cow
4FJ057XB99h8q7R9pnsYUBqzvPaseRlFvN7voabCgF0JqmOGA8soQbZ0sEmd
AVL3XzREbywj3ss/AsUPMcAho1PTmn0FESKDpCJ1GZCVtVy2k28FmQbXhg8d
YQDtgWrOJ9oK4tjxMOrMcQZYFpiT06RWkLwu54nrRgy4+9A/9rz8CrpoFL6S
YswAwtMXIVyaK2hdaF08+hQDThR3LnYeXEE++nnP3c0ZEFO67F5wbAUlmb00
1zzNAJ4Xqla6VitILddxrNCaAUdemn8TObuCHp59Nn7YlgE3X/kf/e26gnpT
v9K+nWEAS+0L1esBK0idW1S50oEBRXxC+RtXV9Csv06jgiMDTKzchf2jVtAU
EV7GOTFgrfD91ZmEFTTw1573pzMDcpfEZ8/fX0HcvuEfaC4MMDgUeOZX3gri
u7S1cOg8Axbi2r9YP1lBB+rr0067MuDQrsgiozcriNXd1+WIOwMmA4ZJje9X
UL/Yz3uSHgxI/Kh9S6dlBf0QTLYdw1hTNHXxVecKcndQfH7fkwG/z86f3Tu4
giaGvudqXsDWX3L829PRFeR4fZ9CI8b7tgpAdnYFzb1MNtfxYsCAAcuz7NUV
RG6plSzE+GaaNZ3Ksoq4lfjj1zBWGK2ISuRZRSslTgXq3gzo2Cu4xkdYRVdL
9js6YRxyzc3lFnUV7T0e3xiMsczXhg4mqVV02G+18yrGrQzxwwHyq+g88507
lzC+7B5QNq+yihYfbk6bYCxe1SbhobWKtnNfXaFj/JFTMXbk8CpKDB8saMfm
9zp1e/OM4Sr6zbiwfgVjUu4v926zVZRyHr/Ag3HtjFavyZlVNK6gEh2Bre+8
9t2jn8+ton7NzrdzWD6EoudeHPZaRdJC1+KOYlzVbSBdc3kVMa4eX47G8ucg
U5CoFr6KQg26pl5j+ebxZWYtvb2KRgtPXOx2w/q7zsp7Z/wq4nrvGTqE1ccS
X/EjL20VGWv68nVh9WOxxRsycleR8KXdxCqsvo8eub5OeYTFu7mYFHGOAaar
9XKC5auINpx79SDWD+u6YqmRr7Hxg5nt41j/GAx99w3+gs1fVfXfpj3WD4oK
w0vtq4hAP/TT1Y4B94MjTLwGVlFC7ZT/O6w//5K0FM9OryKZW9K66lZYfY3y
R48IrqERviaFfSex+qYzmdeR15C04/lzrNj+GBi3bNgvuYY8gXzjtSEDFG8K
5Cgor6EFp659c0ex+ry+bCV8ag3RLWs+nEdYfXi+N/5ns4ZOpF0OS9TE6mOx
S43TeQ012llkFGH72Wv+p/Ca3xrKfPH5zV1lBgjKHWv+cRd7n0meU4A0A0Y4
MwU/Zq2hErpOsMY2LN+/50yLC9fQ0O1ikVExBjhmp/WGVa6hsxt7g3jJDKgk
jY9KdK0hcfbLY148DPhvSUueZ3AN3X2b0ZbGgdWnLe7C3J81xOA1TS1hYQBv
rPpS3fIaGt5tYvxgjQ62nLdZHYn/kIJs04ecMToo/+7TNRD7hwxJIS27f2Pn
9bvdkSoy/5BdzvfhokE6lIZ04dlV/yGitfl7h046sC/JMPLN/qFt/s/EBt7R
4fHwe7XRpH+I9IgvZeQuHcLrKEGt6f/QaUJRqnQCHfODnjWVD/4hW42HkSf+
owOTtaju7ef/kJl/YLw9dj+c/O50Uq79H6q/SQq+6EKHtbdsnu7C64irPddm
lxIdWjItSkxp6+jhId3XS9j9kxf8eEFTah1pGWxfyt9GB0N100A+lXX0yF6b
95UwHbKLcyOenlxHty6Itxct0uBIpk7uTPw6wt33t3MvpcGtj639V+9h7ydK
yb4rpMH7WVuSSN46So+RF1jOoMHhQ4H/qT9fR/eqPvgsRNJAZ6zM/2rnOqqs
7jitZk8DTeXtBsK0DZSudbfEE7uvA63LbuZLbSAj81x7yzUqVN048FZt1wYa
Gr55gjJFBfUum3022huILy6DX7idCvuCk8Xz7TaQ/mXa8+4sKuz+wLmo+mAD
PXp423FSgQoXZpIUPz3ZQBP4nZaVYlR4SpZyta7YQMmWccNH8VTY5Q4/wj5s
oJJzNu2VMxSQE7zS2Di2gYpe37PPfkqB8xqcbNZzG8gpf2eobzoFCs8maU+t
bSCuEeoOtmgKyFSUlAnhNlGGyZt4fRcKSFmNp1spbCIWpR8MfTqmh65f7vq7
bxN9OT3g/JYb009POAhhaBOlq70wGF4kgwTTtoi8E5vIY0p4fdsXMjAeWPn8
9dlEewjTk7r+ZCBOf9YNfbGJ9MPF/bNfkOBuXI39WM0m6sGtkXgwv01SKQ06
+XETra8YfZi7hvGVlFKZ7k0UMMf1SsWQBBRWB0br2iaa1aoS4OojQtoDU3UN
1i2EHeqyW9VEoB7RM83j3ULO2AlsivlD2n/ykZdpW+iU8l47HjsiMIjLi+La
WyhRKDlgV7coZLwcw0fpbiEJFcdPhc8xf2bdt3PRcAu5bbRtOceJgnj2W/vG
M1tIc73wU5GuKEjujP7iHb6FinSOPywoFIGcLyGjvbe30IVl6993QkVgm5c3
q278FtqI+cC2eEoEpJ6bqVNyt9C5dG7BbGYRkEYSD+rqt5AToZVd7TTmp34S
auW/bKHfKCo/c7cwSF/n6E1u30LW10tNTLix59Kri0wDW6hpamXwzS8CyDRO
4N1GthCV1Bt0ppYAhW4DO9unttCH/Du9FZkEkOX/qouWt9CO0qFfx65iz4vf
2T/c2kLGEurvcl0IkLjD6g03GxOI58s/0zhJgLaAtiZtLibQIRr/CdQhgPDn
490XcUwwpK/a83IfAUzpH0YK8UzwKvtdmMxuAiR5wkK/MPb7qKy17woE6Kh5
yUwgM4EH88edD5UIICqoLHCEzgT9+1fSPPYTwMzhMS1Yggkud29pNR4hQHLZ
drnS7Uywr7vWyQDzcx1smap/djDB0Wn5l/4XsPFmpMM0BSZo3nFTof4WNr4g
zsRYiQmWbNRli3IwP7XCY3dzHxOkNH+TL6jB/ObR6x6vNJggK0iXXWeAAKR7
GwEz2kwgr5JnxLdJgLtaM0mWekwQs2Vj8hYJQ9qHKmbW80zAzDZU8+SACMwM
Fl+ZdmeCCmGfbjsbEdBby5/t9WKClgQzQc/LIrAgn/Cz/DIT/CcZ5xP1WAQM
493eOkcwgffEkEATThTyHtmrn4zG8pGQQNXYJgr/6s1LUCwTRFj7FXOqi0Lh
8sFs0l0mcCkOTWtywPyUDS38UwETSMTSTS2fiYKFn9BqxSNsvcK/Y8Uwf/Xs
Dpd37jMmiF4tWjrzTRSs6xbsgl4wgVTfvdt286JQ2jve5fKKCUT+1T6TYSUC
9+LgiVM1TCC4p2vSX4gIFTJfQOEDE1DcxkpqFYmAO/CuktLEBLqji1drtIhw
1vLlbs4WJtitmLV+8hgR8P89EB/sYIJJSljAUSciuM0FM8WPYOMrT+aWJhKh
jvfS5ZBxJvjrf9L5EbafSNtdZ1ynsH7QO/bSsIgI783NBg8uMUFIGgdbxhts
v3kbWOxeY4IbPzz1DT8S4WKkTittkwns/HNrSr4SQbxaoXaRnRk8mxK3pf0i
gl+HlNoQNzNMLDwelpwkwpdpSnEzHzOA5OsA5wUiBEhyZhWIMIO+R5bGdjYS
tN36EXp6OzO87fHcVixOArns9uXDO5jh1OINFiRDgvCqpgtKu5jh3dG0L0m7
SKDw98UZ3r3MkFMtz52tToLrHE87l9WY4cv5NQsLRIJesTyjYU1mGIo4Z9p/
iAQRJrGo+hAznLv889MpIxIMuN188fAIM4SUVy0fMyXB3htBiskGzBD//qmK
yGnMr75wEbtgygyLDlHC0g4k0KQf2BJ3ZIYEJ5G9Tj4kOGLd5uPgwgzBe4V1
nP1IYHrv3EiuOzMIvxYN1w4ggRs55ou0LzMweX8ZCggngZ+FxAGXK8xw0fuE
3NB1ElxNKS9/GMwMx6oOTUlHkCBNpPee/E1mML5Ro2IUQ4J8U08Bz0hmqMxO
7d8bR4LSBOZrz2KYoWDvjhNMiSRoFJR1VUphhtCjPyd1U0mwwuerplaI5c9O
Y+RDDgnYjnM9vvKYGVxsEstX80iAj74n9qqYGfpZT+2jFZBAhqeOQ/slM2S/
911Qf0QCMw6B9oOfmOHxzH4tzjISlG8WehtNMkOSpf45pzoS1Gpp/o6dYYaW
89ca3etJ8DmoxeLbAjNsyc3Ph74nwa+1RXRqA8uXluvh1k8kmFK/XZbMzAIp
jLBS/BcSrF2myXSxs0AhQc/nbAsJhJZ1+K34WcCTI0FRt40EjH0d4feFWMAq
x3N/dwdWf9/zi/2iLHA89Xv59W4SHJi/02cnxgKdxl8z5H6QwGu6r8h5NwuI
PP9t1TlBgiAFL0ahCgv013tInZzG6u3BGj+mxgLbBdIsZudIkDmx44r7ARYg
HZTtuLtGgiK56sknh1ngYMyOntxNElScP2E3fZQFmhcbq9tYyND8x0/Px4QF
RCeia4p4ydAjzfOqzIwFusWyl0/gyfDbKV1h0ZIFiotv64iJkGH91zuRy2dZ
4EIB3nKvGBl2DuKHgy+xQOIVyY5je8lg+Ee8zu8yC9RJaeh+1SCD19TurAtB
LKDN7ffvCpChfP2Etf11Ftg7oCSlYkAGTXJc26FEFhg/a9cKTmQwMBFs4C1n
gcOqTHxa6WTwPC2Ry1bJAtPOo42v8sgQa7cnfOMVC6yE8DKbPiZDm6ex1vQ7
Fgh6VK3+5RUZrKPinn/7zgLqWWu+H3vJ4F4vmJ86zwK1RttSuMQoENMkcT1+
mQW0dpjdfCxDgeJvexyi/rGAIvOtFMvdFFgYNGYEs7ICn2eM59cDFAjaiEu2
I7DC9/GQYbwTBaL3Cd2SUWaFeOUnP2iPKfCkUMjluQ8rCOvrNtxTpcL19poD
rP6sYDO6LFQPVLBm8aAaB7LCzhXpxR9HqcBj/aF58horVHLtfz1jRQVngaC9
Ukms4MuYs3ALpYK432+WhBes0JI7JBr0jgrLOfF9g69YQWRENb2siQrNLahC
oZYVHulx9nZ/p0LwjrTznz6ywp3wlY+zv6jQ02fYytzDCv/dnRc7xkqDxIOV
6V7rrJDr9dL5tjYN3Lyc/N8wsUGgwL679w9j+i9dyBjHzga8zyIb7xvQYHbJ
na2Qjw2SUm4zOVrSwLBIwu0Hgw1UNpT7cb404BKMUjM8wAYXT3GxNeTT4IeW
mtD9w2yw73p31oPHNKhw/T0xdpQNxmlahIuYHnWqR5k3TNjg2/u2qLZqGtT5
L7BXn2WDe1mq3qXfaRA0YPN950020KxrLh/8R4MFPa10p0g2OKrRqBzERAf3
Etq5zBg2sO+6Uc7OTger671rQilscMGh5NcQHx005E5LrhWwQRTFn/aBgen5
BLVJ5cdsIHCtvum7JB3kNogVHsVsoDd/5GuzNB0orR1Hf1ayAddnGd5YBTqs
+pp6f2xkg/80831Aiw5eP5T3szRj68kM5n0LdBg9QmDX/MYGP3CCprsP0aGL
+u3usx42+Kzxn0SvPh0q3xrVJk+wwU1VtjEHczrs3qkY2TqN5Su/W8PSkg6F
ifymPAts2P24LRls6JBy7suf4HUs3v/Uk3oc6ODHd0zAiY8dZAy0/hzyoMOU
n1x3hiA7iMGXiucX6OA8yJ3bJcIOLSb+IyI+mN8o+7jPgMEOu2VZYvP86NBM
K2S6KckOxywzGd8v00H35q1PNdLsEMfWvG82gA57T+vaKiuywwffk/LrIZif
qdsu66HMDsEnH9DHwuggJc8+l6/KDk3ZwbUNV+kgvPXuBgXYQWAq+YDhTTos
5B14wmzMDvMvVPenR2P14Jfw33+KHTZ94R1XDB2G/ZkO+J5mB1popp7jHTp8
169pG7Vnh38/0l0m4uigX56RIenMDkp/74gSMb9URw9xsXZlh2nJ4F9KiVi9
ZjTXW3zYYZ9e2j+NZKxelrT33P7sMHxKylwmhQ457/7dORjIDhtONnOsmP+i
7Oo9HRyKjZfe1t6KcXxy1bYX19jBVV2ZMyaVDjxMaX9nbrFDP/fO2P1pdLh6
/soLuWgsH09v+XdjvPbNItwxlh1MGx/Un7tHB29NtWMZiexwxf1tyAjGTJ6J
oXfussPfyEdlhvfpEJM5UxZ2H3sedtX5Ica0rwaj3lns0LvedX8J4yKWh7Sz
eeyQ8kXWel86HdRU2I1NC9lBrf3bQxeM3zvZ3zj8mB2c2MSi/sPYNKX65b5i
dvhqqsn+AOOhj+QpmXLsfQ1A///3KV5rvpLkSnb4Yrmj6//fp2zu/GbG85od
Gik9GvcwjrZRiPpXww4WQgz9YIypdyJrJt+xQ5JZAY8JxkW1I/P9H7Dx3ALh
5P/HM6cj29LEDu327SXfsXjfb8u0rm1hh7Jn9tlhGJue+hdb8h3LrwuLqTjG
QzfNG3I62eGJ0t8vpVg+vCrLVhN62cHrrzZBDePNMQGFGz/Ywf/dP5liLJ/R
VHcHv1/sMKQqgKdiTDn+MfncH3YoVzVouYzVozBEqsligh305D3ON2L1avjZ
p7x/nh3Swz5pHsTqa0pQd5FfZgfrfuZgd6z+Q4eS7tP/sQP/aUJ+RBI2X8Fx
diZWDqAdL6lJxfonuvuh+iwHBxiculwRE4/Nx8vhOcTDAXd6YnL8sH7b5/mm
o16IA5oMqM5iWD/WZ1J4K0Q5gPOwwMFBzJ+bfPVDBRRsvJiReCLWz54qioW3
JTlA6nfx77bbdFh3iuoLkOaA+5D6zT6CDpEpf/Duchww+cay8Se2HwrWMq8Y
KnGAmDtTf9U1bD759SdoHwdoX1vdIGD7p97GYmi3BgcUsS3ttsP212At/hhB
hwMmXFXbvgbRgXQrnNZlzAH3znBoU3zpkF/Zf6LxFAcYVvTRcRfpoDKufqPq
NAe8l5KgzXrR4cTxub/37bH5dV9cTnSnw23C2Rp7bw4oMQ5vgbNYP2cecpiI
5QCXnInC3YZ00F7Wit+TxAFnJ9TyRY/RIdxQtc4/lQMq5Kj//dWjA9fGDkm2
HA7I1maQPQ/QQcRSYIhWhuXX3UqpShk7v4R77A3bOcChWTctRIQOF92+xyV2
Y/HyPzpxUZAOFXWf3/b0c0By0ciCBXb+annXSJwb4YA6o1GuZTZsvzfn/Qxd
5gACI9knZB47/yMu2JeQOYG/cteZV19oUPjDJW6ZzgklIdt9az7SYHKfw1st
SU7Yw/0zvvwdDXx+m0p8kuMEbvG+Be+XNAjT0fg5tJ8TFNPE2tTzaJC2zmYv
bMsJjWYGpaz+NGj1SrPzz+EEzdRnHu2CNJCLxf+7lM8J+5/wlobz0uDas5tJ
PkWc4GMWny3JToN9Uz6fPEo5YbquiOXgChXS3Y6pONZxwh3dHy+ZB6jg6rzO
aTzECXWr+GvpBVRgs7Z9JifJBRZHqd2kvVSwDWw7KivNBe9kvNkbd1HhRZr+
8HY5LsB1HHX0l8bGd+8jSyhxwfY7NNxXIhW+mglcI+pwwar2XNbtNQpkGNea
sTlwwdRwQnRpLQVWvPbNMjtzgUhIAH/qSwqYxD6O2jrPBW+yXYQjS7GTuOVu
7Zo3F3COs72+k0cBdwNvudlwLtjgwIfp3aaAup7kZn82F/x7+9n6ghkFVHI/
RXx4wAXMco6ZuScooLDlQyh5yAVZtzndFvQpIPninez1Ei7Q+qVRO4MoQCO4
l3k85wJV276BDA0KiF4Q1jZ/yQU8ZmbPPPdSgFfG6aTcWy4wakZxl3dSgOMa
3wChgQtcRDpVnktTgOnHc5eNj1xQ8n7+MUkS00/JHCGtrVywEOZMP02mwNTc
U66qNmy+gslINREKjBqaJ+R2ccH0zrDnBwUp0M9RWOg3yAWdU0VDP7kp0OVw
QtlumAsu6kmJ+3NQ4Nubleqjo1wQt3wjRpOVAp8p2UeUJ7mAZua2R5mJAu/9
jn6nzXBBIosrk/UGGWq/zdpwLHDBUc0dIy/WyFClkDY6vcwFfOfCavRWMP0Z
qXOx+x+2XtcMS9wSGZ6NjG/UbXEBV8J+P44FMhTpJEQ8ZuWGjdTO2n1zZMjL
2E9I5uQGEWv2rvQZMmSs/UoP5eUG6YYGPc1pMtw1i5Y9L8ANUkbzt4WmyBBf
qlJmQuAGnHUNu8T/vz/n79fSJHLD6f90BFwmyXDT9cbH7VRuqBSW+PNnggzh
73edFBDjhp7mg1VZGAdJdvSvSHKDXFN+djzGfiEhLkPS3FBSqpVTjbFXj/R8
kxw37DaceiyBvc91X0vwcwVuEFbLzniDsWO8P1emEjfcTXCBRGx+2ymxhIh9
3OB64bVeDhafhf5Huo8G9r4jn81GsfhP5nsVWmlj8S4MrzvNYvqdhax8WIcb
LrOPV1DmyXDE9m21gi43yBb8nGZfJINO1fkjJH1svUVxzDLLmH4XFfrObIhx
oPze4FUy7POpspkw5gbTSFw95zoZdjc7jLad4gaNjKCuhk0ybL9ZtlFgww37
ZccWutgoID5kFRFnzw3u1p/55LkoQNFmIwQ6cYMNbqDlKS8F+JdMZQ09uGEv
VXBJm0ABLpONUlVvLF5DENUnUoDl6QMtCV9u+KOUezqMSoFlpyWThSBuyLyS
7XVeigJzbzP6+8O4ISCrpZG8gwKTdD2XD9exemrLnZzZRYHB9pTgtGhu6Be6
08WjRoHGw+qFcJ8bVMcKIr4ep8DlDyEKoVncoP+Sy4bPlAKyR+vLq/O4IaSx
6Nd5SwrcNDB6q/GEG3hdvyWGnKPAoZNOPSpvuOHrgMyt8asUqLWLw+0Y5Ia2
QIUv16op8CJwzEtQigcWbTvUDqhj+n9DYdlIlgfzg/CC9QAVREMvBcfI84B4
ZE9i3REqXLq6dZt3Lw/k6lOFlS2ooHRbJJddlwcoToP0Vj8qPE0+0L56jgdO
6SzYJJVS4UFJqvrQIx5YMBFRJErSwPWflVzXMx7Aty+f2StLg92HGdTmMh5I
2nlhUk+BBq+7ctZfvuIBO03xmqMaNPi+9agmrokHONLLxN8Y04DZ8M3hAxM8
MMs8OWYVQoP3KWH7VKd54NyumPwX12gQ/VNHZtc8D/SqinzluE0Dku8HLvI/
HnDqeW4UmkADxfutTTM8vCD0SWt3VwENbMaHjLPkeOGtKm+fVDMNJFUe6CQr
8AKNRfVR+TcajAafU45W4oXfD8TTVDtpcElwUviyBi+YnHnULDpIgyi1xU4j
fV5IuDtsrzFLg5c3OW23zvNC2NsCORHsfgppbTRc9OCFrj2JBh3CdDhEiUYT
3rzwK1Y5OJJEh9YneInOK7xQHOfJ/VmMDn/ayMNPb/NCza3+D2W7sPtwm7yr
7UNeELlR8kIEuy9j46PMHj7hhbsDqXq6mN7nYZnQWSjhhcPGxZnnjmN68edD
amQVL+juzMkPOkmHyQyZL8+beIGh1LM1bUuHc/y3XjK18gJr7Ye3+faYvgke
eXCsjRdKsx/qGjpifsL6QcjPPl5oitVOunAe0w+Ubbv5pnghMNtU6h+m91Hk
VZrFHC+ofKL3q2J6oWr1J1fuEi+cO3na0MmfDsVdWT/VtnhhuoXpZHwgHXYe
YWq+xoqD+7qJQ3HBmL54caaqmRMHcttHJa+G0uF+MiPBEY8DjsDfj1Uw/ULk
CAl9JoyDQ3Yts0vXMT3t2++2RsLBk1er/Q8xvRNhev9QrAQOLJ8fzP6J6SPW
+n+7e7fjYN+HZz7OUVi+la3o0nI4sI9b+NGL6alLQpSlV0o4kA07HH4X01/T
4VeGOFRxUFKf+fRHLB1cZ7uajffjYCzY05WI6Te71pSCPwdx8IaYEWKB+YFe
tJygdAQHuTd0W+wx/Wf2zCws2AAHZ6lzGVaYPjSIETlNOIWD62LeReKYnvyw
cemw7WkcTPOF9k9grOPRtuehDQ5QO1tIAaY/q/uUGQv2OBCw0L91EtOnagYJ
PMgZB/tFfRemMS57Nbd02xUHs/wRtUGYvlXYafKrzRMHdg/OjqxiXJhW0iJ2
EQcsEQ125zB9vI1H8LWrPw480o7INWCcccWr8HkgDl7/dNQi/P/78LGWRKYw
HPhcvJBojHGChWL4ses4+OWctiMMY/6PMR7JEThQb1xYysD4turU6Z/ROFhO
cF16gjFbwXFd+Tgc8OXXS/yfQ0WfKPkn4SCpptDnPsZrN3BidanY+sJSh/7/
fbrvohsvXwYOjF2WXI9hPOPYtGyeg4OEvn9svBi7tckN5+TjYFX+3cMqLN6R
g5Gtf4tw2HmsY2KJsX3Z2Gu1Zzjw9ju+PIatt0/y6MNrZVg9cIlx5zE2jy9M
an6BA72+XPL//dM3Zq6r5Nc4ME37c0sN46knqbYnarH1r1xVjsLyzW25c/+t
ehy89Ik/1ozVQ4qjmvjmIw4kpm99ZMYYSg0XFj7joOvK85ztmP63th1s3fkV
B+Mux7+pY/X15/F54tCOA/MbDkbaWP2fOiQ5t/bjIP9lqSAJ0/+f+GUOcg7h
oPeov+5fTO//rqoU0x7BQY3z54JSrL9ohL6uR1M4cFke+8KH+VO1Go/nQ3PY
+v/qhedi/WnqthVHXsbmxzlo78D6N+qd5LFbWzjoHyouYcP0fv6Fcpk3rHxw
NS72lCXW/3VUXbZFTj4opF0byMT2x9rF89UOeD54Qau7sobpexepYkVtCT7Q
bil5P4n57+utB3C+2/nAxH31ei3mzzODvo8+2sEHb3smu69dokNH21I2WYkP
cGEtjG7M3x+6oSW8qMMHR65Gzbx2wvbDnpaZnXp8ULTrF+AwfR/Yb/fF4Rgf
xOx59V3fDvPLe6/fbD3JByvMgUlJlv//f5RPK48c+UD3H8XMDtP/mvHW7UMu
fGB05tstWUz/m2tPlZA9+EA450/uD+w8i0kWdLvlywd7Xl72pGD6f13Xot/h
Jh/ge/4S3iph/Ts/9jI1kg+W8sPPbCnQQTkzMLk1hg+smyma8jux/bucYaSd
8v94pYOMt2HnV8Hvt+RCPuCKLP39UYgOz7ku5rc28kGiLl3KYYoGI0Hhf998
4QP9Y3U/u8aw+2H2jsqTr3zAu/h4BP2mQVD347rb3XygcN++aKCXBoeKRgZ0
xrB4OocdbDF/8O2YJfE5Fz8EFMR322fQgK3WxTYXxw/CqmsWPXcxPa/i/yAO
zw/PHht/18HumzRaorIniR/S/E3Kf92igf3fL0YysvzwJ1F+h5MXDWZiDkSk
6vGDRHXonvPa2P3DeqLl1jF+OPf0kuaQKg1M/W1F/Yz4QW1g69qxPTSoPBOY
Z2LODydvN6xObaNB6O7ntbzn+CFmVZMWyEUD/m+yq8E3+UH9xH8tL5upIC+C
d3Vo4Id/+eOdb05QgfDs1eMHjfzQoljL+06PCmtHzk2PfuGH8OvE11XaVPgY
9ObShQ5+CN4bb3RTngqOw+6hQX/4geq6nn6PE/MnZY2JydwCQGkQXdV8TYHr
x307u/kEQEx+B+9LzB+4/xGn0IUE4MfOcS2lhxTQoF7OzKUIQChfn7FYMgU6
rkoXFe8UAHy0Y+P6BUxPmVyr+XRcADo+Nh/MxPTR4oQCC7+JABw5+4zNFtNP
fTd6DhmbCcADYt76DiEKFL3c86nTVgBmtp83mNoig67EYNvwBQH4bmbAq99H
hl2vooiylwQg9VwyR+J3MgifUrV0uywA5ICQroVPZBiKiPkxGyYAdymnP229
JEPIjOb4ZpwAtv9l061SyeAUOSqvkywAV7SzeYLjyGAglXjhRpoAPJkZcHpz
mwwUi4kF3lzsfeyTv/ICyFBRk7pFKsfWm7rNhWJLhvTTh3WsKwUA5yI1bmpO
huvzM9czXwsAG86Gt+IEGUxkjvBINwjArwJnh6mDZJiOWRJW7hCA7RwrX3Tk
yTA5w6jb1SMARLNH3RQZMoyb6F2QHRCAxKOLpaKSZBgWvdtIHxGAOY+olCsk
bD2Xa/1I4wLwJU/NdpBAhh89o9sIUwJwWkP2vKsAGXoy1EO4lgRAMe4b7g8H
GbqYHHayrgkA87l9/V0sZGh3iOza2BCA6axY+8lNErgkeKSusuDhaUqIrt8y
CRzM38xP8eBB2eBoAMs4CewjTPQncXiY/9B1anqEBHYvR7LG+PFwvG773+Vf
JLChChgOC+FB5rLxaYsBElgb5Ob9FMYDS8MT4tNeElgGq/4bEMVDGp3PGXOw
YPHjTGE3Bfv9ezxFrY0EZviFzQ4aHkyeqjF+fyXBqQMRp9oYeIgprJ3JayGB
SW4xS4skHsQ7AqbNm0hw/ByzTb0cHpqa8A+d35HA4G5S2Vt5PFi++a/wxlsS
6Dfu4KlRwMP4pG7X4xoSHNlp8uKlEh7g2C1N/tck0JnOEXymgQcvGQWOpXIS
HBBXdXmsiYdrM89vKJaRAIyb3jzUxsO3DgmccwkJtMrm3fJ08KAe+zy9/gkJ
1PwPvU/Vx55nhO2SyCeBamEXLcUAD4a571VpeSTY1+1+MdEQD0fd6UbcOSRQ
3p8kfscEi+/RmyPl6SRQct/hH22KBzavwPAL90iwO736y20zPDwsEblETCVh
fvl3wHVLPFwKuqcrm0gC+d0BX8Ot8YDv3xEZE0eCnfb8sqG2ePDRTDLsiyGB
7Lt97Vcc8KA7Uq6w4zYJtt26pXjBFQ8FtTsOOwaRwKdDJcTBHQ/rtxbCFy6T
oHb70OdTnngQ3CKbnfUlgW29pqumDx4e/Kgb6fQgwRPCeKXiJTw4L7vt6T1P
gnWHFM5tfngoTKIpVjqRII15Lo87AA9bkl+PrVmTYOxE5vx6IB5eGhaNWltg
+cky0JkJxsOb8UDlxJMk6NAu+NERjoflXfhHgUdJIBRkTcm7jYeKsCYytzLW
X03c51Oi8LCnf4/ypDwJiikvXkT+h4eIsB+7UqVJYPhS8JR3HB64qrZN6ZNJ
kM5Vk+uYgIcxlcYyAyESTJq7z5knYfETq08L8ZIgcun9He1UPCi9Zv099I8I
3YcvDey5h4fk6rNh4/NEkE2S2LU9HQ9HUmecn00Q4b1y0CfebDx8jbdmd+0h
Aov3HvbuQjyE9b7W8CwngnHtwMnPRXgYtrFVlC8iQpZAdE7NYyw/GX9+p2QS
QfvpCMovxsPZGSi4cJsI/20kxKSW4kGRKsfbGUyEPoMD/dHleLAiVfwc8iZC
wMS9gIuVeEhdlnnTb0GERo2jjc5VeGzcs4APx4hAilwiWr7Gw8WQLZFj2kSo
kDV+DrV4eOQaYy8sSYQ5J44Zvo9YP6hLp54eFoUDz8u0mT/hwX/hrVb1d1GI
ZbP/b6EJD/lnc92y60RBIfeVXG8LHqaprzT7M0TBddDLqbATD4fFn8VVnxCF
l4qM8nvdeLCvcKO+3S8KXKFNLHd68cCe4P1EVloU8unSWb4/8HAv+rEZcVUE
hix7e3T+4GHlWz6HYooI4LTMC+zG8ECoPXuiOUAE9op9vxgyge1Pw5aYQhsR
iPj1CVc1jYe/3g/9xCVEQNG9SnvPCh5K9B2XTmcJg4XhPl6jNaw/n378whEq
DFd3l3a6r+Oh+e77vddthKFj4aFXIZMgFMakxddRhIGpc7vWexZBCNr9WYV7
jQA7XmZzD7MJgrTQ8fldPQQICk7NEeMWhPU82uGnGQTIPyNyQYtXEMr3P/q1
fI0ALQfi9lvxCcLjjoizy24EWNnGx3VFQBBk//upqGpOAEmO223JgoLggPsh
ALoEMBhlyy4nCAJJ5G5OnDoBfD+FeXwTEYQmNCyStocAGY/X1WeIgnD8lSzX
UwUCfIy5zMFPEYTvTGwVzNjzOa+FbztpgmDBtxaRp0YA6kmvzKMMQXAuVv8U
epgAh/ZOup0Tx963vanMApvfk+iidkNSEM4r1YW1exDg7uovtlwpQThV45V5
PYIAdb1nvtZKC8JZc4HR4XwCTFb3pg/ICkLOrRs1Hh8JIJJl7rou9//1/zia
PEkA7avf91F2CULx31LpXiFhcHE0YlVTFITEI3W36jSE4bWs3v2LyoJg4vtZ
q+U/YXAo2dc8vl8QTv+V8KKqiUB0Qmkal7Yg+D7VSzrsIALPfRXOSYMgrG03
11iPEgEuDWkmh0OC8DHAS6qiXwSe1okodRsIQmiXG33lsih05cVtLhkKQsRF
Fq2ZdFFgvsXXJGwsCMKSqXayWH+aHmN3PHFKEKRGEv/ZcBHh3/eFpA82gtDm
YlKpEE2EI7+/rz73FISLpaEaK5dIELwzJvCZlyC4tUcdq/mPBKXeRzYKfQTh
3V/PMAJ2HlM3XzPd9xMEVt7jgxfaSTAlms95NUQQ3tMlZvQVybDNxu52YJgg
yM90H2g+RAaLXAqv71VB2NvEYbZ4mgxvFe/wu9zE6sF2+5TaNTKWp8sihjGC
MDxtOt/ylQyNMUoperGC8NC4Urt4mAybbZOkA/GCkGGgeerwMhnO2dvTVJKx
fos7yJaE6RmNAP1tlAxBSE7w/bZiR4HBR7Q9I0+w/s154kEcpIDIXEfpj2eC
UDc6tHd9igL6anEq3SVYvNYl+McbFCirZ1f7/FwQFhT+4rwpVLjZP6VdWi0I
5M7dVUXGmN4TeGsQ8kUQaF8YQ6kvqGB/KrDZv0UQRMPFmNPeUSH53t4T3l8F
wenmxB6fFir8r4Yrj8aqfbt5zcp0nuGcZzgPKiUkpEEZtjQYGhTSYAqlFKWI
SoiSoZAklaFZSaXQIM0pSRMiUUopKWSISPndfWt9f1nbWda5zr6Ge++1btfQ
2FxHn1f/+N9kfv6zCJXYv8zurToSh8omunPECN24cjW/TR1my1SWa64SI9a+
3Xdahzo0guWWFRD9enB0iK97pzp2XDzSprlNjCs1satO/1RHpdePF3uTxOie
lucz+a86krQirt24IkaAdLfnYlUKlesHzR79FWN7wzbPreoUzkavPDZVnsWe
IhnPLA4F9v1t/QRVFud8+R6faQoJk1ukXmmwaHli6rZZk4LTpkETGUsW3qmR
S9OMKCgcnT6kQvzORn/FpcUTKVBZXQFF4SyiZqcseTeJgn/MZkerXSyO/jrh
MmYahdAgzcVKxO+/c33kfGUGhb7B6b2rclm0TXJwfjOTwmThwXKLfOJHVOqc
/s4m77+fc+ZPEQvR3VbH2fYUDiQFTDK6y2KJtsqiGkcKNgpjzINqiP/6m7Zw
wJlCXUILFVdP/GOtxkLJEgpPfJ6ax7xnkRZn5LDKlUKy9DXtaa0sqtqc5vf6
ED4uaajsGWTR9PDtPKEvhbxxj72/DJOgK3vVPIs1FHifmsX6shKoLQqdG+NP
QaR01HCjsgTzrxyx42+mcCa/qKdbLMHqbq8hXiiFKGYP7akpQbShbiFvKwWt
qQtxfZQE13KvsbxwCka8/E5jXQlGZr/6wYmhMO3n5LpZkyUwa8g4xYklfK69
YSI2lcBF4LOME08he7RE+/10Cen/rvtUIgWfrhv/GVlJ0Ltb9aB6GoVjacvt
f9mR+Epr7NXTKWxfPu6b2TwJ9P7LGqZ+mOSjPDl5/QIJPMP0/dSyKFiaTRdn
O0qw9Xq3RO0ohed9oYIMZwkO9BZXqR4n/Kja2O12kaB8g6256mkKv78pbtBZ
LsGn82pdKmcoDKVeDn3nKsFQa+1plVwK5vbLGqLcJTBZuUpN5QKF1VLXatNW
EH6Ojy9VzqcQk/0nQs5bgjWNPVuUL1P4IvI+6eMjQdbS6I8jrlBIMtgc/n0V
4SfNLn3ENQpt/qet+KslqKpSnzeimILs6D9HDNZI0K5WJzWihMKehrn7J/lJ
oDD/6JXhtyhEnlQcr7eW8Jngu3b4HQrle2wDVNdJYF5moDn8HoUHo0qXNxG8
RLa3WukBhdrm2v4T/hJsnHEzTukhhemnIuc6BRB+I3ZaKJVR6GpZ4dJNcE6J
fbdiOYXh1vfYHesluNdPnVGsoGCXtef4H4IbJr9xVXxGYWK0Q8vqDSQfm46p
K76gcNRpRuc9gtUvrX6oUEmhKnr67eGBEui3T9imUE1BXFLsaE3wbL2+CQo1
FCRyny6uIdhz9a1P8q8pXG2KrA4neNupXYfk31CIdRt27999+bSmufPlGygY
0yGhwQTna3Cl5d+R+pmT3beY4HLX+qty7ylkFr22GEtw86Hj6+SaKKjl6cz7
TOIZVrtGS+4ThW/vTLVSCRZyjWpkP1O4Ns/1uiHBJgt/xcu2UHAX7eKUkO9b
kHjbUraVQovb/PGTCfZ7EtMj853Cq+Ze6WzCz06F+Wdl2il8HVyR2kv4zJrF
c5f5QfpbTNebEXw9qoGS6aKgfMSqOpDw3z7oFybdS94/+VVFDsnf0iX24/r7
SD3Fu7WdJ/l9UKBX095PYUmMybITJP+H/L5PePOH9NsjI2lXUh8yDysang+R
+nS8MFFjpQQBWufjSqU4uCSvfeglqa+Zr/0/5styMH5NwxdpUn8XJ85PPi3P
webis/eiPcj3JhmYZyhysHdcXFGXmwQ/ZnWk7VbmQCcm917mMgmOFGywc+dx
IF9oGTmW9Iec6sI+R5oDX9+mUWSSYIOf0UlbAdEZ3stSZUk/zdbq+mPCcvC5
ffBCFum/rsRNl4ZrczDV2mXbMNKfbq2O7lJjSXx1h6b6W0hQNstkeJ8OwU8v
uZeRfs4c7PFp0udgyYO4c7ak/238NjPXTTjwME89vJnMh4LSxaUXJnNgsHhs
j9NYCSRaUzb+0y3aNZ5TtEZL0F3b9yTJjOiOOcHG0ew//rdErJrJwT67hGY/
VQkUjy3VdyW6aZXxwJYrwyUIGjStW2hDdMjtrcs65CWwLRgwNp/LwfmpMjk6
ZN71aIZ95jhxIHXesulKBwuPMNf9ios5UNLtme/3jUV5rRmGiC5ymZg0R+kL
i+zEP4dal3MQ+FcqUPUdC7vB8Hl3vTmo4SxM1nvC4ljtjsKATRw8vTqXTj72
b3+DYWNiMAcyP5R37DzCQr+wUfFiCAfb6j6e9TjA4kqyuUfHNg7xMU8CH8ey
qLDtV9ywk4NUDe2RKwNY/LqxwSPwAAeHL+0rijdhYZGrEb/vIAf7bZXbXuiz
iE5/VnjpEAdvs/xGDYxmoRKsr9SVyQF3p7t3D5fFKIOWwo1Epx2sMs2O6BZj
/lEPpaCrHPzoPudwKleM1ESVSanXSXz2/Xo9R8WoC7vpUXiD5EN6uqvmQTF8
loqKem5zYOTc1a0SLcYWqtYjmOi8C9E9L6YsFePkzvlFm+s40HgZmTrjrwit
G/80ptVzcLNMpmZclwgTVuQpXX3LwfCqV/uam0UoNlfy7PvAQcKHuKzaChGe
95YqhbZyYP6ZW5acLsLAanPPLb85aKsMeJk2RgS7G7oI/sOB+sWoSl9GhCPK
jGbgEAdXrtlYyymJYHa5q3G1NBdrHPN35nwXIvx3jseS4VzopO9Sdb8oxLN5
ByydlLl4mbRu7vZsITSORmk4qHLROXaK7ookIe7MdGucw+Fi+a3ojMAAIaQT
KY8pIi4UvbAlcZwQTu+HLCayXPQ0TdLOo4U4adwmmaBBnps0lUfJCjG79tG7
MaO4eLUrnXV6L0Cs5nZ3vh4Xw0ekvl2UIsCIgi9uP4nONfYtCPrQzMBV9pV5
pxkXSc9DZA89I37X5R7bZsGF0702leYrxG8OZrz9NIOL7I2OdgYxDJJnLXKr
tuNCkHnMXleDwfuDluYv5nJhYStrpyfDwKhVn62YzwXfbqjtVAuNykT5t/cX
caEdMCe0/yIN7usS14JlXKyUqVtaMIWGj26u2UVXgjOfKYoZGkVhB8Xn3Iku
z6cSm/r4WKy1seG4FxcjNVY5RxTxke431jXFjwvrF4ltr3X4YP/sWx64lYsg
T9ntf7q5sGmad/1gGBefn9v8yCgjv3+kSN8K52Ka9giVFZlclO/bUakUzcW7
OalhITZc/Nxsbmi0i4sElTx+GOFR07V/r8tuLqY7y75T+sWBvVXRt+1xXNzc
IHMru5LMsTGBticTuPgzK7/i7kUOjg0fn1NOfELz/Ck+Q0kcVPxokelM4qLd
a51/C+m7X69OetEpXCTXdPySc+Vg1A3PO+apXHy5+fBYDZkD84+KJT5pXPw1
S0+/MY2Drbteb4tP52Ko8N7OAeKXTvml1uUf5qJV1SP8MvFTLxY4TKnN4EK5
sF3vjSEHv01GHPiTxYX3phMJIHNpjLCsa9Qxws/6uJn7yBxaOBTtYHeCi8yQ
R8XLnYkf/GR5YcMpLhpVw4tFfhzkPP49/GAOFzkP5YNnRHFQeeHqmptnuaBq
ykssSN+O2zJBW+kCF4/SOkYnkr5ycv8WZZjPxeLxBq2f+zmItM55v/gyF3o5
8Qu0SZ3WKGtknLjCRbDL6z99JI9Rx1U45re5KGgIbrdp5uL87vIN3ne5kKFm
38mT5eH1uphncfe5kJtwuHCVNg8GU/7G1TziIi6t1OEs8VdLxcVfBh9zEbLG
7apWJA87pTbPGlXBRVrNMLtnGTzUP2kbtuEFFyoJoXNuV/Egd+mse1olF9ss
PKfLtvNgnLaypKSaCwfz23d2yPMR6/k2RLGOi9olG4b0pvJh8rOi/fgHUjcH
8jRKkvnweBM79/FHLvL4J7rGnuIj/vbM3A4St07lN5+2a3y8jytZadbKxROd
QJ/0d3wMXx963+s7Fz6mse67f/Ax2clEK66dC6nL8mVNUjT2SvIaXnX9+793
2aQfI2lck149bbCHC5d9mgHnjGl8ahmVPrKP8Ddl9K2PVjSmFRxxXP+bi17z
XVYN7jQ+z0koV5DhIfS9Veqi/TS87D01teV40DJT8tHJpvF2/qTNVgo8OI//
bHAkl0a1c6PW1hE8PPVZ3+B1h4bD0sKQNBUeVMe+p2+W03jiGvf0shoPeztG
/Xe7msY974lbvnF5WCUezL3/hYaFr8JzeZqHqr317JMfNK77vR09WsBDHGdK
bnQ/jfzA3S9cWR6i/SNL1JQYZEbUj31G8nbHbufi6rEMmOj87a1jeSjzv52R
ZcAgNWZXlZwuD8Psn/eNm8Qgfu+ECEsDHlRMz3ETrBjI7ZN5tdyQhw7bNc4+
cxjsSK3TDTXmQZwwK1d2HoPQI9E1+ZN5+G39zjLHhUFP1hL9p8SHT3pa/TjX
lcH64+Ojvk7j4Wxsyu+wFQxWna0dP9KSB1F2XtF+PwZOV/V27Z/Dw/r7mmuv
bGXwonhY/UVbHsbvk56+PJyB/a1XhhX2PGzR1dev38FgRmlEg4wDeX9j7/6N
sQxulTkZay3iQb4mTLQ3gYFpxbhYcydSZ2q3P8cmMjCsqpq4eQkP+6yzA3VT
GeTVnIlLWcbD6O5Om6o0BmPfbG+84MpDU8+n/d6HGEg+jE344smDo8mVh8hi
MKJjW9OSNTyc/Hn5kyCHQWyXw9TgtTyMq7mWrHuWgXSvduI+fx7KtQ/6TzjH
YGDwuWl5IA8T+wOtxRcZtCiN3jd9Kw/DZysl5pN57aPS/9kljGBZtbfJ1xg0
qj8zCwrnobU3/fDGYgY1TGhLXhQPukyMqtUtBvfHVFhKEnhYXISAqQ8Z2CU2
2vH38nBI6q+mQRnh62eXs0oSDwtb1gYbljN490Cw7m8KD9a3lPQ8yXnhoz8+
pDeVh0ubyrnJLxh824+o9jQeZuvq5b+sZPDLyzf93WEezrt7P0usZRBevvVE
DenbzgGdsyPeMJA1TrzwLIuHJSE6n442MKCkih7cOs5DevHpF2pNDPSz/+vM
yuUhJ828SLedwWU5/mBaHqnfA4d/h3SSfASMk0+6wMM6q6HpH3sYzDZ3YCMu
8xC/c3cKf5DB05PeOiGFpH5VK/obh0g9jAiZuP4KD1ZesYOPpQVYUZ9p61FM
5kRq9iupEQK0zLjk5FLCQ03Vmph/9+0Dch94LLjFA13M7L7LFSBsy7dgy3s8
WPJrI4dLBEijTY9rlPMw5KAssjYWQBwx9zxdwUNywvTIM1MEOPHZ45rqM1Jf
hffzDM0FyC+KeTb0kofMs3GbztgI8MSxeqCxjoflC4/M1F8hwLDk9Y5Hv/Kg
ppFMq6ULENMX5Z7+jQeLhvqBtdkCKHukrUluI/UROSfmw2kBhAY3IyI7edA/
s4LmXxFgUoVSnmc/D0df/7iR8EoAP4XTMlqKfChbDSnXEL3w5L/YvdbD+Vgd
/2s+X0sI/T9r+KuU+bjhlMp46wrR0Tle55w6H4ofDU+y5kIE1RfZTxLyYaVS
bNrnJcT2C6Uptnp8jBbRA45EzyQ7NWtunMdH+zaDLY9nitA5/9HZ1AV8CC6Y
WD2dJ8Ii27PGVxfy8abn7cQHi0XgWfjPHHQmzw+8l41fLcLhsT99Y9z52C3V
5rE2QYSTAzIXD68n5/zB94rWz0S4enS0+f19fDi2uvW0zhZj9NDMbXf3k7nb
dNzAZ54YyW4rr98+QOK7KUc9dRRjtfD0pJJDfOzMTLri7ymGMHWsQdExPtw2
b2z4GipG2G5djZxLfOyKGhfy5LQYLc12bqcK+Oi5O2GveZ4YzjPXHjlBdMaX
U17G2ZfEMJDKo49e50NvmIWpUYkYjVvHqx26y0ew6alryS/EmBFgKJXwko/q
v8zRGb1iXKhwsIyr4uP8CgXd/AExRHqB23e/4qPD8Pcp5SExer5c6o+uI88j
hh9Il2dxasXErrAPfFiaJlp20CyoO46G2z7ycVyWsXkrYhEuCQrY0syH6k+j
2BsaLBbXF7YGf+XDuOt6lc1YFgrOkz8GdPIxt/jDkZxJLIIKFmv5d/Oxg9Hw
YUxZfFAP8Vj7k4+MLxEXtpixKH52td63n487jTEdytYs1tqYVnuSc+pj01O9
8AUsXp9eSnlI0+BUjlUJWsRipuxWBzdZGm621reWObMQ3yuuWKpII2OD6fmB
ZSyeTTcrXaROY8nP0PJdK1nEXwv+PZtDzo2XF0p6fVnMmXTRaDqPxhth37Kl
fizuGIzMGiWgITC6eLOb+IkCLYWQHk0ajIlQLjyExYYsq/Mt5Jw8mHDYevsW
4k9E2z42jKYhsy5ifcA2Fqe57QtKdWikzltxeUwEi3T5ap00Qxr/zX99u2MX
C+edyh7x5Fz9EWo3N2I34VNqzoFwExqRn2RkpeJYJAxcl/KdSs5ZjUdMfQIL
m5DuKcun0ZDycIqauJeFTI9+wAIzGlYWJpPCEwn/bdlvpoDGhdsK+1uTWUzz
q1PTn0HO7Yxq+xEpLPo+U3M0Z9J4qHtsjeZ+Ev/7XQUKNjTm3uxu1yB+arzb
7a+DtjR0AjO8h6exaK37pdFpT3Txl3iXrwR7V63dU7eAxt3YyJqwdBaaDqfu
PV1IY5VKp7/xIRYNFe9+3XWkkVCzJfMNwYdsmQlXnGmUlXDXBh8m9fBw4cpc
Fxpq3080/Ef8HGWdcCRrKY2G8s6+KIKf337wMmU5jaGv+fd+ErzH7K/8bjca
53u2zVieQb7/+hSLbR40Zp14FfZv36Ps5MCg9Sto+F7UCfm37/He5dxcb28a
Y8ofTf637zF8wqf3LitpdO1vu/Nv3+P0PJae60vyk1Yi/Lfv8ZeOyzysodFi
bmn7b99j4ankaJO1NEze+P7fvsfAkeXXdfxpqBxSm/rvPr1BtvQP8Xoa9rG/
pQ4T3CoyH6MeSHRMWmXBv/s0OembXWU30VBNH7vI4d8+SF5+Sn8QDUWboA80
wZopX8vaNtOoWihcVUnifasyauhDKI2Xi70/RRB8OMF1Us1Worv6Ij3/3adf
rJC2tjyMRu+7Pe8KCB+cXc+P3Qqn4VgR6zWN4BdSiq8vR9IIPu7+o+Dfffrw
GSo5UTT8g98naBJs+3vbzCM7aTQeLpsaSfIhF1q0NSmGxoMb1wcqSf7u9bTn
R8fSWPzF4hVDcESgzpeQeBr8M0+eLDxI+PE74uiZSHTUMGdhJqmPpK0n5COS
aYhyjl46nMpiTPy5G5kpNJqL+vXiSD05n70xqj6N8Bfy8/XUfSy+X7tf259O
dOHTOmogicXOsicJzBGCpy2wyCP1evlLfbcz0YWXdQQhH0l92/Z9zAk6RiMr
90r86ngW7+W+L99/gsa50pCMd8Tfq44ZvP8ih4blsNzSTNI/63zEqfb5NDr0
ELI6nIV00Ggbv8s0nm2wKg0OI3xG6w/GFpL8rB8cHbSVxePjZj4Pr9H4esZJ
a+ZmEv8HVxOruzR2r71lbuTP4uYPnxaP+zQCeyPtHpH+dxrmnxFeSsN6THnw
/NUsojW2y5Q8pqG/I17f0JvE55ZZPbmSRkmZ9WSrJSxC/E/FOhOdeniMt6Mn
mT8q28+bBdXQWG+nnbaBzCfzjJsnL70huvjz/USfuSS+N2+D9D/S2MecX3LY
kiV+tFnHvpnGz8RjF2eQ+VfW39awhuhcnbsLJjRMJf3L/J2Z843G0jsFZ5uM
SHwuEt7IHuJTFb4kmY9i8W3VmMfopRHuZmS8nszfqM0G2z1+0Sh3fvl3H5nP
lw5YNGcMkvi9jJlzHBJftXsRLcvg2g+3xXrS5H0O2c7KfAbnLv467tMoht+D
5lvyDIM9k7PyB96IoTxVX+c/IYNKc/8P0TViLNK4PtDLEh0Teb1w/VMx6tsq
s99rM4iL/et7vliM9ni51gKio5NCM8UPUsTglfqHL3NmsHD02bN7TcW4NrXw
ixPRyfO2P/6UMlGMZXkDDguWEl2+9dWSPePFyNq/e9RMNwZdIZtmuGqJoeN1
rGz8SqKrR4geblQQw2yompIKZiDT3zXsQLUIXqZmOTlE176JSgzrWCnCmran
PxuIrtVLXXi1202EDcc8ZlJE104snXKn01mECMXoD2GZDMqNjx99O0uEjLrH
okWnie6c1ai0W1uEmi0uyYNXGSRMOGD04pMQb8d/fWdEdOmZpfFryhuE+PRh
63jfEobk07D3SbUQ3bZZ5S/vMKiK+VLx9YEQasJmmZzH5HsNxjCFp4SwK964
ZWE9AyOey+IHfkIsDJApi3nLQKG35v1rbyGWjEzjlzQyyD+vmDLCTQjf+OsF
Yz4xcDQzPfR6gRABFvb/uX5mkDX9TmqQrRCbuxoc9rUwUDyuMmyKtRA7lw1r
//2dgRk/NXXyFCESVFLMjDpIvBc5ISFGQqTcG5WwiuhQ+9OWpp/1hDimO0fn
5U8GgzyrYieir868e71Z7heDGxuiRUvEQuSn+JVOHyC6/BEnK5nosVsDe71O
/2WweJ1GV46KEKUXNC7VDxNg/OAwcbySEBVel4bUiE49mxbOPSMnRDXfev5s
WQH0Xld6SUsLUV9enbFNXoAZl+3DMocEaApf9S1fUYBlCmn3QgYFaDX+Zfp5
uADWndyo/f0CdH6OixWpCGC6y+ZHZ68Avw6Lav/pXDdNG93UHgGG5p/XjqEE
8OlynLitSwA5acugG0T3jjywozvnB9GfV1/c+8EX4IPJ7smiDgG4a73UxwgE
UDh4JvdVmwAijR6P5SIB/v4pa6z9Tv6uateFZFaAwr0nZ48kWHc3/adUg/xc
N9Gw6JsARtPP2v/WEuD/98v/D3oEUAI=
       "]]}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->True,
    AxesOrigin->{0, 0},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& )},
    FrameTicks->{{{{0., 
         FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
         FormBox["5", TraditionalForm]}, {2.302585092994046, 
         FormBox["10", TraditionalForm]}, {3.912023005428146, 
         FormBox["50", TraditionalForm]}, {4.605170185988092, 
         FormBox["100", TraditionalForm]}, {6.214608098422191, 
         FormBox["500", TraditionalForm]}, {6.907755278982137, 
         FormBox["1000", TraditionalForm]}, {8.517193191416238, 
         FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}, {{0., 
         FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
         FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
         FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
         FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
         FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
         FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
         FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
         FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}}, {Automatic, Automatic}},
    GridLines->{None, None},
    Method->{},
    PlotRange->
     NCache[{{0, 2 Pi}, {0, 7.610850691414787}}, {{0, 6.283185307179586}, {
       0, 7.610850691414787}}],
    PlotRangeClipping->True,
    PlotRangePadding->{
      Scaled[0.02], 
      Scaled[0.02]},
    Ticks->{Automatic, {{0., 
        FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
        FormBox["5", TraditionalForm]}, {2.302585092994046, 
        FormBox["10", TraditionalForm]}, {3.912023005428146, 
        FormBox["50", TraditionalForm]}, {4.605170185988092, 
        FormBox["100", TraditionalForm]}, {6.214608098422191, 
        FormBox["500", TraditionalForm]}, {6.907755278982137, 
        FormBox["1000", TraditionalForm]}, {8.517193191416238, 
        FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.0986122886681098`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.3862943611198906`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.791759469228055, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.9459101490553132`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.0794415416798357`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.1972245773362196`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.995732273553991, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.4011973816621555`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.6888794541139363`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.0943445622221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.248495242049359, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.382026634673881, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.499809670330265, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.298317366548036, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.703782474656201, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.991464547107982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.396929655216146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.551080335043404, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.684611727667927, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.802394763324311, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {7.600902459542082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.006367567650246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.294049640102028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}}], ",", 
   GraphicsBox[{{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwUm3c8lt8bxx978/AYzxQqZGZLOBcJla8koYyiQUgoI6uUrKQQooxSaJCR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       "]]}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->True,
    AxesOrigin->{0, 0},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& )},
    FrameTicks->{{{{0., 
         FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
         FormBox["5", TraditionalForm]}, {2.302585092994046, 
         FormBox["10", TraditionalForm]}, {3.912023005428146, 
         FormBox["50", TraditionalForm]}, {4.605170185988092, 
         FormBox["100", TraditionalForm]}, {6.214608098422191, 
         FormBox["500", TraditionalForm]}, {6.907755278982137, 
         FormBox["1000", TraditionalForm]}, {8.517193191416238, 
         FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}, {{0., 
         FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
         FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
         FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
         FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
         FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
         FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
         FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
         FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}}, {Automatic, Automatic}},
    GridLines->{None, None},
    Method->{},
    PlotRange->
     NCache[{{0, 2 Pi}, {0, 7.586801435157315}}, {{0, 6.283185307179586}, {
       0, 7.586801435157315}}],
    PlotRangeClipping->True,
    PlotRangePadding->{
      Scaled[0.02], 
      Scaled[0.02]},
    Ticks->{Automatic, {{0., 
        FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
        FormBox["5", TraditionalForm]}, {2.302585092994046, 
        FormBox["10", TraditionalForm]}, {3.912023005428146, 
        FormBox["50", TraditionalForm]}, {4.605170185988092, 
        FormBox["100", TraditionalForm]}, {6.214608098422191, 
        FormBox["500", TraditionalForm]}, {6.907755278982137, 
        FormBox["1000", TraditionalForm]}, {8.517193191416238, 
        FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.0986122886681098`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.3862943611198906`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.791759469228055, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.9459101490553132`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.0794415416798357`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.1972245773362196`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.995732273553991, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.4011973816621555`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.6888794541139363`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.0943445622221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.248495242049359, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.382026634673881, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.499809670330265, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.298317366548036, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.703782474656201, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.991464547107982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.396929655216146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.551080335043404, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.684611727667927, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.802394763324311, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {7.600902459542082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.006367567650246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.294049640102028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}}], ",", 
   GraphicsBox[{{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwUm3k4VV8Xx83jxeXizteQkEShDGGvVJREJGQKIZlCocwahZ/MosxCmkxJ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       "]]}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->True,
    AxesOrigin->{0, 0},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& )},
    FrameTicks->{{{{0., 
         FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
         FormBox["5", TraditionalForm]}, {2.302585092994046, 
         FormBox["10", TraditionalForm]}, {3.912023005428146, 
         FormBox["50", TraditionalForm]}, {4.605170185988092, 
         FormBox["100", TraditionalForm]}, {6.214608098422191, 
         FormBox["500", TraditionalForm]}, {6.907755278982137, 
         FormBox["1000", TraditionalForm]}, {8.517193191416238, 
         FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}, {{0., 
         FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
         FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
         FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
         FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
         FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
         FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
         FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
         FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}}, {Automatic, Automatic}},
    GridLines->{None, None},
    Method->{},
    PlotRange->
     NCache[{{0, 2 Pi}, {0, 7.610850691414787}}, {{0, 6.283185307179586}, {
       0, 7.610850691414787}}],
    PlotRangeClipping->True,
    PlotRangePadding->{
      Scaled[0.02], 
      Scaled[0.02]},
    Ticks->{Automatic, {{0., 
        FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
        FormBox["5", TraditionalForm]}, {2.302585092994046, 
        FormBox["10", TraditionalForm]}, {3.912023005428146, 
        FormBox["50", TraditionalForm]}, {4.605170185988092, 
        FormBox["100", TraditionalForm]}, {6.214608098422191, 
        FormBox["500", TraditionalForm]}, {6.907755278982137, 
        FormBox["1000", TraditionalForm]}, {8.517193191416238, 
        FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.0986122886681098`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.3862943611198906`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.791759469228055, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.9459101490553132`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.0794415416798357`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.1972245773362196`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.995732273553991, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.4011973816621555`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.6888794541139363`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.0943445622221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.248495242049359, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.382026634673881, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.499809670330265, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.298317366548036, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.703782474656201, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.991464547107982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.396929655216146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.551080335043404, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.684611727667927, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.802394763324311, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {7.600902459542082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.006367567650246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.294049640102028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}}], ",", 
   GraphicsBox[{{}, {}, 
     {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwUm3c41e8bx4+9OaeDs09SIQkhKuO5KVSkklBZKZLIKGQWDfMrW1RIVlZW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       "]]}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->True,
    AxesOrigin->{0, 0},
    CoordinatesToolOptions:>{"DisplayFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Part[#, 1], 
        Exp[
         Part[#, 2]]}& )},
    FrameTicks->{{{{0., 
         FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
         FormBox["5", TraditionalForm]}, {2.302585092994046, 
         FormBox["10", TraditionalForm]}, {3.912023005428146, 
         FormBox["50", TraditionalForm]}, {4.605170185988092, 
         FormBox["100", TraditionalForm]}, {6.214608098422191, 
         FormBox["500", TraditionalForm]}, {6.907755278982137, 
         FormBox["1000", TraditionalForm]}, {8.517193191416238, 
         FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}, {{0., 
         FormBox["\"\"", TraditionalForm]}, {1.6094379124341003`, 
         FormBox["\"\"", TraditionalForm]}, {2.302585092994046, 
         FormBox["\"\"", TraditionalForm]}, {3.912023005428146, 
         FormBox["\"\"", TraditionalForm]}, {4.605170185988092, 
         FormBox["\"\"", TraditionalForm]}, {6.214608098422191, 
         FormBox["\"\"", TraditionalForm]}, {6.907755278982137, 
         FormBox["\"\"", TraditionalForm]}, {8.517193191416238, 
         FormBox["\"\"", TraditionalForm]}, {0.6931471805599453, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.0986122886681098`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.3862943611198906`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.791759469228055, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {1.9459101490553132`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.0794415416798357`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.1972245773362196`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {2.995732273553991, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.4011973816621555`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {3.6888794541139363`, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.0943445622221, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.248495242049359, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.382026634673881, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {4.499809670330265, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.298317366548036, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.703782474656201, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {5.991464547107982, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.396929655216146, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.551080335043404, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.684611727667927, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {6.802394763324311, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {7.600902459542082, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.006367567650246, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}, {8.294049640102028, 
         FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
          Thickness[0.001]}}}}, {Automatic, Automatic}},
    GridLines->{None, None},
    Method->{},
    PlotRange->
     NCache[{{0, 2 Pi}, {0, 7.634335137625085}}, {{0, 6.283185307179586}, {
       0, 7.634335137625085}}],
    PlotRangeClipping->True,
    PlotRangePadding->{
      Scaled[0.02], 
      Scaled[0.02]},
    Ticks->{Automatic, {{0., 
        FormBox["1", TraditionalForm]}, {1.6094379124341003`, 
        FormBox["5", TraditionalForm]}, {2.302585092994046, 
        FormBox["10", TraditionalForm]}, {3.912023005428146, 
        FormBox["50", TraditionalForm]}, {4.605170185988092, 
        FormBox["100", TraditionalForm]}, {6.214608098422191, 
        FormBox["500", TraditionalForm]}, {6.907755278982137, 
        FormBox["1000", TraditionalForm]}, {8.517193191416238, 
        FormBox["5000", TraditionalForm]}, {0.6931471805599453, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.0986122886681098`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.3862943611198906`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.791759469228055, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {1.9459101490553132`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.0794415416798357`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.1972245773362196`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {2.995732273553991, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.4011973816621555`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {3.6888794541139363`, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.0943445622221, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.248495242049359, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.382026634673881, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {4.499809670330265, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.298317366548036, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.703782474656201, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {5.991464547107982, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.396929655216146, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.551080335043404, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.684611727667927, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {6.802394763324311, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {7.600902459542082, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.006367567650246, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}, {8.294049640102028, 
        FormBox["\"\"", TraditionalForm], {0.00375, 0.}, {
         Thickness[0.001]}}}}]}], "}"}]], "Output",
 CellChangeTimes->{{3.495825406761093*^9, 3.495825456313712*^9}, {
   3.495825493980948*^9, 3.495825504598956*^9}, 3.4958255368098993`*^9, 
   3.4958256046506433`*^9, 3.495825674473385*^9, 3.495825744665606*^9, {
   3.4958261187511578`*^9, 3.495826131100556*^9}, {3.495830016724189*^9, 
   3.4958300511036243`*^9}, 3.4958314040090065`*^9, {3.495905614500101*^9, 
   3.4959056499618883`*^9}, 3.495905710328373*^9, 3.496355790560912*^9, 
   3.4964358090861588`*^9}]
}, Open  ]],

Cell["\<\
Hence if n\[GreaterEqual]200, then all repeated roots on the circle of F_n \
are roots of B for each of the non Salem vines.\
\>", "Text",
 CellChangeTimes->{{3.495825752994153*^9, 3.495825834264872*^9}, {
  3.495826149452962*^9, 3.4958261992748938`*^9}, {3.495830203703051*^9, 
  3.495830206617242*^9}, {3.496353155121336*^9, 3.4963531554117537`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating the table", "Subtitle",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.4963304114452033`*^9, 3.496330429661397*^9}, 
   3.4963337403018637`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ListToString", "[", "list_List", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"string", "=", 
       RowBox[{"Fold", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"#1", "<>", 
           RowBox[{"ToString", "[", "#2", "]"}], "<>", "\"\<,\>\""}], "&"}], 
         ",", "\"\<\>\"", ",", "list"}], "]"}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"StringTake", "[", 
      RowBox[{"string", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"StringLength", "[", "string", "]"}], "-", "1"}]}], "}"}]}],
       "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4963313418430495`*^9, 3.4963314172815247`*^9}, {
  3.496331504016243*^9, 3.49633156491381*^9}, {3.496332390681205*^9, 
  3.4963323991333585`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"GetExceptionsTeX", "[", 
    RowBox[{"Graphs_", ",", "Vine_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "jlist", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Graphs", "\[Equal]", 
        RowBox[{"{", "}"}]}], ",", "\"\<None\>\"", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"jlist", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"GraphRank", "[", 
             RowBox[{
             "Graphs", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
              "]"}], "-", 
            RowBox[{"GraphRank", "[", "Vine", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "Graphs", "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<$j=\>\"", "<>", 
         RowBox[{"ListToString", "[", "jlist", "]"}], "<>", "\"\<$\>\""}]}]}],
       "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"GetExceptions", "[", 
    RowBox[{"Graphs_", ",", "Vine_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "jlist", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"Graphs", "\[Equal]", 
        RowBox[{"{", "}"}]}], ",", "\"\<None\>\"", ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"jlist", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"GraphRank", "[", 
             RowBox[{
             "Graphs", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}],
              "]"}], "-", 
            RowBox[{"GraphRank", "[", "Vine", "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", 
             RowBox[{"Length", "[", "Graphs", "]"}]}], "}"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<j=\>\"", "<>", 
         RowBox[{"ListToString", "[", "jlist", "]"}]}]}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.4963317885854335`*^9, 3.496332135414149*^9}, {
  3.4963323656351905`*^9, 3.4963323723147955`*^9}, {3.496356719967333*^9, 
  3.496356766514264*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Displays", " ", "TeX", " ", "for", " ", "the", " ", "table", " ", "of", 
     " ", 
     RowBox[{"results", ".", "  ", "It"}], " ", "depends", " ", "on", " ", 
     "VineList"}], ",", " ", "sList", ",", " ", "KGammaList", ",", " ", 
    "RList", ",", " ", "Nlist", ",", " ", "PrimeList", ",", " ", 
    RowBox[{"and", " ", "GoodGraphsByVine"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DisplayTableTeX", ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "tabletex", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "tabletex", "=", 
        "\"\<\\\\begin{longtable}{|c|c|c|c|c|c|c|c|}\n\\\\hline\n\\\\# & Vine \
& s &$K(\\\\Gamma)$ & $\\\\cR$ &$N(\\\\Gamma)$ & $p$ & Exceptions\\\\\\\\\n\\\
\\hline\\n\>\""}], ";", "\[IndentingNewLine]", 
       RowBox[{"tabletex", "=", 
        RowBox[{"tabletex", "<>", 
         RowBox[{"Fold", "[", 
          RowBox[{"StringJoin", ",", "\"\<\>\"", ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"StringJoin", "[", "\[IndentingNewLine]", 
              RowBox[{"\"\<%\>\"", ",", 
               RowBox[{"ToString", "[", "i", "]"}], ",", "\"\<\\n\>\"", ",", 
               "\[IndentingNewLine]", "\"\<\\\\vine\\\\label{\>\"", ",", 
               RowBox[{"GraphToString", "[", 
                RowBox[{
                "VineList", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "]"}], ",", "\"\<}\\n\>\"", ",", 
               "\[IndentingNewLine]", "\"\<&$\\\\bigraph{\>\"", ",", 
               RowBox[{"GraphToString", "[", 
                RowBox[{
                "VineList", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "]"}], ",", "\"\<}$\\n\>\"", ",", 
               "\[IndentingNewLine]", "\"\<& \>\"", ",", 
               RowBox[{"ToString", "[", 
                RowBox[{
                "sList", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "]"}], ",", "\"\< & \>\"", ",", 
               RowBox[{"ToString", "[", 
                RowBox[{
                "KGammaList", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "]"}], ",", "\"\< & \>\"", ",", 
               "\[IndentingNewLine]", 
               RowBox[{"ToString", "[", 
                RowBox[{
                "RList", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "]"}], ",", "\"\< & \>\"", ",", 
               RowBox[{"ToString", "[", 
                RowBox[{
                "NList", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "]"}], ",", " ", "\"\< & \>\"", 
               ",", " ", 
               RowBox[{"ListToString", "[", 
                RowBox[{
                "PrimeList", "\[LeftDoubleBracket]", "i", 
                 "\[RightDoubleBracket]"}], "]"}], ",", " ", "\"\< & \>\"", 
               ",", "\[IndentingNewLine]", 
               RowBox[{"GetExceptionsTeX", "[", 
                RowBox[{
                 RowBox[{
                 "GoodGraphsByVine", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                 "VineList", "\[LeftDoubleBracket]", "i", 
                  "\[RightDoubleBracket]"}]}], "]"}], ",", "\"\<\\n\>\"", ",",
                "\[IndentingNewLine]", "\"\<\\\\\\\\ \\n\>\"", ",", 
               "\[IndentingNewLine]", "\"\<\\\\hline \\n\>\""}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "VineList", "]"}]}], "}"}]}], "]"}]}], 
          "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"tabletex", "=", 
        RowBox[{"tabletex", "<>", "\"\<\\\\end{longtable}\\n\>\""}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"DisplayForm", "[", "tabletex", "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.496330831399067*^9, 3.496330896412552*^9}, {
  3.4963309298906913`*^9, 3.496330993031483*^9}, {3.496331026219205*^9, 
  3.496331123569187*^9}, {3.49633157358628*^9, 3.496331580626403*^9}, {
  3.496331614204686*^9, 3.4963317829473267`*^9}, {3.4963318168460703`*^9, 
  3.4963318190592527`*^9}, {3.496332432341109*^9, 3.496332436507099*^9}, {
  3.496332479669163*^9, 3.496332488752224*^9}, {3.4963336555199537`*^9, 
  3.496333675869214*^9}, {3.496333753350627*^9, 3.4963337691132927`*^9}, {
  3.4963527907373776`*^9, 3.496352860878235*^9}, {3.496356770039333*^9, 
  3.496356770550067*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Displays", " ", "in", " ", "Mathematica", " ", "a", " ", "table", " ", 
    "of", " ", 
    RowBox[{"results", ".", "  ", "It"}], " ", "depends", " ", "on", " ", 
    "the", " ", "same", " ", "lists", " ", "as", " ", 
    RowBox[{"DisplayTableTeX", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"DisplayTable", ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "data", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"data", "=", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{
         "\"\<#\>\"", ",", "\"\<Vine\>\"", ",", "\"\<s\>\"", ",", 
          "\"\<K(\[CapitalGamma])\>\"", ",", "\"\<R\>\"", ",", 
          "\"\<N(\[CapitalGamma])\>\"", ",", "\"\<p\>\"", ",", 
          "\"\<Exceptions\>\""}], "}"}], "}"}]}], ";", "\[IndentingNewLine]", 
      
      RowBox[{"data", "=", 
       RowBox[{"data", "~", "Join", "~", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"i", ",", 
            RowBox[{"DisplayBigraph", "[", 
             RowBox[{
             "VineList", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], "]"}], ",", 
            RowBox[{
            "sList", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{
            "KGammaList", "\[LeftDoubleBracket]", "i", 
             "\[RightDoubleBracket]"}], ",", 
            RowBox[{
            "RList", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{
            "NList", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
            ",", 
            RowBox[{"ListToString", "[", 
             RowBox[{
             "PrimeList", "\[LeftDoubleBracket]", "i", 
              "\[RightDoubleBracket]"}], "]"}], ",", 
            RowBox[{"GetExceptions", "[", 
             RowBox[{
              RowBox[{
              "GoodGraphsByVine", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}], ",", 
              RowBox[{
              "VineList", "\[LeftDoubleBracket]", "i", 
               "\[RightDoubleBracket]"}]}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "VineList", "]"}]}], "}"}]}], "]"}]}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Grid", "[", 
       RowBox[{"data", ",", 
        RowBox[{"Frame", "\[Rule]", "All"}]}], "]"}]}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.4963528642631025`*^9, 3.496352904781365*^9}, {
   3.496355976167802*^9, 3.4963561025194864`*^9}, {3.496356194962413*^9, 
   3.49635619650463*^9}, {3.496356245845579*^9, 3.496356333842112*^9}, {
   3.496356537064331*^9, 3.496356693679533*^9}, 3.4963567844901123`*^9, {
   3.4963569217274494`*^9, 3.496356936308416*^9}}],

Cell[CellGroupData[{

Cell[BoxData["DisplayTable"], "Input",
 CellChangeTimes->{{3.4963560796365824`*^9, 3.496356081298973*^9}}],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"#\"\>", "\<\"Vine\"\>", "\<\"s\"\>", "\<\"K(\[CapitalGamma])\"\>", \
"\<\"R\"\>", "\<\"N(\[CapitalGamma])\"\>", "\<\"p\"\>", \
"\<\"Exceptions\"\>"},
    {"1", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
        PointBox[{3, 1}], {PointBox[{4, -1}], PointBox[{4, 1}], 
         PointBox[{4, 3}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, -1}}], 
         LineBox[{{3, 1}, {4, 1}}], 
         LineBox[{{3, 1}, {4, 3}}]}}, {{}, {}, {{}, {}, {}}}}], "6", "10", 
     "4", "76", "\<\"179,181\"\>", "\<\"j=0,1\"\>"},
    {"2", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
        PointBox[{3, 1}], {PointBox[{4, 0}], PointBox[{4, 2}]}, 
        PointBox[{5, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, 0}}], 
         LineBox[{{3, 1}, {4, 2}}]}, {LineBox[{{4, 0}, {5, 1}}], 
         LineBox[{{4, 2}, {5, 1}}]}}, {{}, {}, {{}, {}}, {{}, {}}}}], "6", 
     "12", "3", "75", "\<\"41,43\"\>", "\<\"j=0,1\"\>"},
    {"3", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
        PointBox[{3, 1}], {PointBox[{4, 0}], PointBox[{4, 2}]}, {
         PointBox[{5, -2}], PointBox[{5, 0}], PointBox[{5, 2}], 
         PointBox[{5, 4}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, 0}}], 
         LineBox[{{3, 1}, {4, 2}}]}, {{LineBox[{{4, 0}, {5, -2}}], 
          LineBox[{{4, 0}, {5, 0}}], {}, {}}, {{}, {}, 
          LineBox[{{4, 2}, {5, 2}}], 
          LineBox[{{4, 2}, {5, 
           4}}]}}}, {{}, {}, {{}, {}}, {{{}, {}, {}, {}}, {{}, {}, {}, \
{}}}}}], "12", "10", "6", "94", "\<\"41,43\"\>", "\<\"j=0,1\"\>"},
    {"4", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
        PointBox[{3, 1}], {PointBox[{4, -1}], PointBox[{4, 1}], 
         PointBox[{4, 3}]}, {PointBox[{5, 0}], PointBox[{5, 2}]}}, {
        LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, -1}}], 
         LineBox[{{3, 1}, {4, 1}}], 
         LineBox[{{3, 1}, {4, 3}}]}, {{LineBox[{{4, -1}, {5, 0}}], {}}, {{}, 
          LineBox[{{4, 1}, {5, 
           2}}]}, {{}, {}}}}, {{}, {}, {{}, {}, {}}, {{{}, {}}, {{}, {}}, \
{{}, {}}}}}], "10", "10", "6", "94", "\<\"29,31\"\>", "\<\"j=0\"\>"},
    {"5", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
        PointBox[{3, 1}], {PointBox[{4, -1}], PointBox[{4, 1}], 
         PointBox[{4, 3}]}, {PointBox[{5, 0}], PointBox[{5, 2}]}}, {
        LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, -1}}], 
         LineBox[{{3, 1}, {4, 1}}], 
         LineBox[{{3, 1}, {4, 3}}]}, {{LineBox[{{4, -1}, {5, 0}}], 
          LineBox[{{4, -1}, {5, 
           2}}]}, {{}, {}}, {{}, {}}}}, {{}, {}, {{}, {}, {}}, {{{}, {}}, \
{{}, {}}, {{}, {}}}}}], "10", "14", "7", 
     "119", "\<\"59,61\"\>", "\<\"j=1\"\>"},
    {"6", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
        PointBox[{3, 1}], {PointBox[{4, -1}], PointBox[{4, 1}], 
         PointBox[{4, 3}]}, {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, -1}}], 
         LineBox[{{3, 1}, {4, 1}}], 
         LineBox[{{3, 1}, {4, 3}}]}, {{LineBox[{{4, -1}, {5, 0}}], {}}, {{}, 
          LineBox[{{4, 1}, {5, 2}}]}, {{}, {}}}, {{
          LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
          LineBox[{{5, 2}, {6, 
           2}}]}}}, {{}, {}, {{}, {}, {}}, {{{}, {}}, {{}, {}}, {{}, {}}}, \
{{{}, {}}, {{}, {}}}}}], "14", "10", "9", 
     "121", "\<\"59,61\"\>", "\<\"j=1\"\>"},
    {"7", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
          LineBox[{{5, 0}, {6, 
           2}}]}, {{}, {}}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}}}], 
     "8", "6", "7", "87", "\<\"41,43\"\>", "\<\"j=0,4\"\>"},
    {"8", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, -1}], PointBox[{6, 1}], PointBox[{6, 3}]}}, {
        LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, -1}}], 
          LineBox[{{5, 0}, {6, 1}}], 
          LineBox[{{5, 0}, {6, 
           3}}]}, {{}, {}, {}}}}, {{}, {}, {}, {{}, {}}, {{{}, {}, {}}, {{}, \
{}, {}}}}}], "10", "14", "5", "101", "\<\"37,41\"\>", "\<\"None\"\>"},
    {"9", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
         PointBox[{7, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
          LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, 0}}], {}}, {{}, 
          LineBox[{{6, 2}, {7, 
           2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}}}], "12", "2", "9", "89", "\<\"41,43\"\>", "\<\"j=0,4\"\>"},
    {"10", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
         PointBox[{7, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
          LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
          LineBox[{{6, 0}, {7, 0}}], {}}, {{}, 
          LineBox[{{6, 2}, {7, 
           2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}}}], "12", "6", "7", "87", "\<\"59\"\>", "\<\"j=0,2\"\>"},
    {"11", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, PointBox[{7, 1}]}, {
        LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
          LineBox[{{5, 2}, {6, 2}}]}}, {LineBox[{{6, 0}, {7, 1}}], 
         LineBox[{{6, 2}, {7, 
          1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}}}], 
     "10", "4", "6", "70", "\<\"59\"\>", "\<\"j=0,2\"\>"},
    {"12", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
         PointBox[{7, 1}], PointBox[{7, 3}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
          LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{LineBox[{{6, 0}, {7, -1}}],
           LineBox[{{6, 0}, {7, 1}}], {}}, {{}, {}, 
          LineBox[{{6, 2}, {7, 
           3}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}}}}], "14", "10", "11", 
     "139", "\<\"73,79\"\>", "\<\"j=0\"\>"},
    {"13", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
         PointBox[{7, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
          LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, 0}}], 
          LineBox[{{6, 0}, {7, 2}}]}, {
          LineBox[{{6, 2}, {7, 
           0}}], {}}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}}, {{}, {}}}}}], "12", "8", "10", "122", "\<\"73,79\"\>", "\<\"j=0\"\>"},
    {"14", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, -1}], PointBox[{6, 1}], PointBox[{6, 3}]}, {
         PointBox[{7, -2}], PointBox[{7, 0}], PointBox[{7, 2}], 
         PointBox[{7, 4}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, -1}}], 
          LineBox[{{5, 0}, {6, 1}}], {}}, {{}, {}, 
          LineBox[{{5, 2}, {6, 3}}]}}, {{
          LineBox[{{6, -1}, {7, -2}}], {}, {}, {}}, {{}, 
          LineBox[{{6, 1}, {7, 0}}], {}, {}}, {{}, {}, 
          LineBox[{{6, 3}, {7, 2}}], 
          LineBox[{{6, 3}, {7, 
           4}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}, {}}, {{}, {}, {}}}, \
{{{}, {}, {}, {}}, {{}, {}, {}, {}}, {{}, {}, {}, {}}}}}], "18", "10", "9", 
     "121", "\<\"37,41\"\>", "\<\"None\"\>"},
    {"15", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
        PointBox[{3, 1}], {PointBox[{4, 0}], PointBox[{4, 2}]}, {
         PointBox[{5, -1}], PointBox[{5, 1}], PointBox[{5, 3}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, PointBox[{7, 1}]}, {
        LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, 0}}], 
         LineBox[{{3, 1}, {4, 2}}]}, {{LineBox[{{4, 0}, {5, -1}}], 
          LineBox[{{4, 0}, {5, 1}}], {}}, {{}, {}, 
          LineBox[{{4, 2}, {5, 3}}]}}, {{{}, {}}, {
          LineBox[{{5, 1}, {6, 0}}], {}}, {{}, 
          LineBox[{{5, 3}, {6, 2}}]}}, {{}, 
         LineBox[{{6, 2}, {7, 
          1}}]}}, {{}, {}, {{}, {}}, {{{}, {}, {}}, {{}, {}, {}}}, {{{}, {}}, \
{{}, {}}, {{}, {}}}, {{}, {}}}}], "16", "6", "11", 
     "123", "\<\"73,79\"\>", "\<\"j=0,2\"\>"},
    {"16", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], 
        PointBox[{3, 1}], {PointBox[{4, -1}], PointBox[{4, 1}], 
         PointBox[{4, 3}]}, {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
         PointBox[{7, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], {LineBox[{{3, 1}, {4, -1}}], 
         LineBox[{{3, 1}, {4, 1}}], 
         LineBox[{{3, 1}, {4, 3}}]}, {{LineBox[{{4, -1}, {5, 0}}], {}}, {{}, 
          LineBox[{{4, 1}, {5, 2}}]}, {{}, {}}}, {{
          LineBox[{{5, 0}, {6, 0}}], {}}, {{}, LineBox[{{5, 2}, {6, 2}}]}}, {{
          LineBox[{{6, 0}, {7, 0}}], {}}, {{}, 
          LineBox[{{6, 2}, {7, 
           2}}]}}}, {{}, {}, {{}, {}, {}}, {{{}, {}}, {{}, {}}, {{}, {}}}, \
{{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, {}}}}}], "18", "10", "11", 
     "139", "\<\"103,107\"\>", "\<\"None\"\>"},
    {"17", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], 
        PointBox[{5, 1}], {PointBox[{6, -1}], PointBox[{6, 1}], 
         PointBox[{6, 3}]}, {PointBox[{7, 0}], PointBox[{7, 2}]}, 
        PointBox[{8, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], LineBox[{{3, 1}, {4, 1}}], 
        LineBox[{{4, 1}, {5, 1}}], {LineBox[{{5, 1}, {6, -1}}], 
         LineBox[{{5, 1}, {6, 1}}], 
         LineBox[{{5, 1}, {6, 3}}]}, {{LineBox[{{6, -1}, {7, 0}}], {}}, {{}, 
          LineBox[{{6, 1}, {7, 2}}]}, {{}, {}}}, {
         LineBox[{{7, 0}, {8, 
          1}}], {}}}, {{}, {}, {}, {}, {{}, {}, {}}, {{{}, {}}, {{}, {}}, \
{{}, {}}}, {{}, {}}}}], "12", "10", "7", 
     "103", "\<\"43,47\"\>", "\<\"None\"\>"},
    {"18", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
         PointBox[{7, 1}], PointBox[{7, 3}]}, PointBox[{8, 1}]}, {
        LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
          LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{LineBox[{{6, 0}, {7, -1}}],
           LineBox[{{6, 0}, {7, 1}}], {}}, {{}, {}, 
          LineBox[{{6, 2}, {7, 3}}]}}, {
         LineBox[{{7, -1}, {8, 
          1}}], {}, {}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, \
{}, {}}, {{}, {}, {}}}, {{}, {}, {}}}}], "16", "10", "12", 
     "148", "\<\"59,61\"\>", "\<\"None\"\>"},
    {"19", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
         PointBox[{7, 2}]}, PointBox[{8, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
          LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, 0}}], 
          LineBox[{{6, 0}, {7, 2}}]}, {LineBox[{{6, 2}, {7, 0}}], {}}}, {{}, 
         LineBox[{{7, 2}, {8, 
          1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}, {{}, {}}}}], "14", "8", "11", 
     "131", "\<\"59,61\"\>", "\<\"None\"\>"},
    {"20", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
         PointBox[{7, 2}]}, PointBox[{8, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
          LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
          LineBox[{{6, 0}, {7, 0}}], {}}, {{}, LineBox[{{6, 2}, {7, 2}}]}}, {
         LineBox[{{7, 0}, {8, 1}}], 
         LineBox[{{7, 2}, {8, 
          1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}, {{}, {}}}}], "14", "8", "8", 
     "104", "\<\"5,7\"\>", "\<\"None\"\>"},
    {"21", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, PointBox[{7, 1}], 
        PointBox[{8, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
          LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {
         LineBox[{{6, 0}, {7, 1}}], {}}, 
        LineBox[{{7, 1}, {8, 
         1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, {}}}], 
     "12", "6", "8", "96", "\<\"37,41\"\>", "\<\"j=2\"\>"},
    {"22", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, 
        PointBox[{7, 1}], {PointBox[{8, -1}], PointBox[{8, 1}], 
         PointBox[{8, 3}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
          LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {
         LineBox[{{6, 0}, {7, 1}}], {}}, {LineBox[{{7, 1}, {8, -1}}], 
         LineBox[{{7, 1}, {8, 1}}], 
         LineBox[{{7, 1}, {8, 
          3}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, {{}, \
{}, {}}}}], "16", "18", "17", "225", "\<\"47,53\"\>", "\<\"None\"\>"},
    {"23", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
         PointBox[{7, 2}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}}, {
        LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
          LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{LineBox[{{6, 0}, {7, 0}}], 
          LineBox[{{6, 0}, {7, 2}}]}, {{}, {}}}, {{
          LineBox[{{7, 0}, {8, 0}}], {}}, {{}, 
          LineBox[{{7, 2}, {8, 
           2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}, {{{}, {}}, {{}, {}}}}}], "16", "10", "9", 
     "121", "\<\"5,7\"\>", "\<\"None\"\>"},
    {"24", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, PointBox[{7, 1}], 
        PointBox[{8, 1}], PointBox[{9, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
          LineBox[{{5, 2}, {6, 2}}]}}, {LineBox[{{6, 0}, {7, 1}}], 
         LineBox[{{6, 2}, {7, 1}}]}, LineBox[{{7, 1}, {8, 1}}], 
        LineBox[{{8, 1}, {9, 
         1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{}, {}}, {}, \
{}}}], "14", "8", "8", "104", "\<\"5,7\"\>", "\<\"None\"\>"},
    {"25", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
         PointBox[{7, 1}], PointBox[{7, 3}]}, PointBox[{8, 1}], 
        PointBox[{9, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
          LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -1}}], 
          LineBox[{{6, 0}, {7, 1}}], {}}, {{}, {}, 
          LineBox[{{6, 2}, {7, 3}}]}}, {{}, {}, LineBox[{{7, 3}, {8, 1}}]}, 
        LineBox[{{8, 1}, {9, 
         1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}}, \
{{}, {}, {}}}, {{}, {}, {}}, {}}}], "18", "6", "11", 
     "123", "\<\"37,41\"\>", "\<\"j=2\"\>"},
    {"26", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -1}], 
         PointBox[{7, 1}], PointBox[{7, 3}]}, {PointBox[{8, -1}], 
         PointBox[{8, 1}], PointBox[{8, 3}]}, {PointBox[{9, -3}], 
         PointBox[{9, -1}], PointBox[{9, 1}], PointBox[{9, 3}], 
         PointBox[{9, 5}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
          LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -1}}], 
          LineBox[{{6, 0}, {7, 1}}], {}}, {{}, {}, 
          LineBox[{{6, 2}, {7, 3}}]}}, {{{}, {}, {}}, {
          LineBox[{{7, 1}, {8, -1}}], LineBox[{{7, 1}, {8, 1}}], {}}, {{}, {},
           LineBox[{{7, 3}, {8, 3}}]}}, {{
          LineBox[{{8, -1}, {9, -3}}], {}, {}, {}, {}}, {{}, 
          LineBox[{{8, 1}, {9, -1}}], {}, {}, {}}, {{}, {}, 
          LineBox[{{8, 3}, {9, 1}}], LineBox[{{8, 3}, {9, 3}}], 
          LineBox[{{8, 3}, {9, 
           5}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}}, {{}, {}, {}}}, {{{}, {}, {}}, {{}, {}, {}}, {{}, {}, {}}}, {{{}, {}, {}, \
{}, {}}, {{}, {}, {}, {}, {}}, {{}, {}, {}, {}, {}}}}}], "30", "22", "24", 
     "304", "\<\"47,53\"\>", "\<\"None\"\>"},
    {"27", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
         PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
         PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
         PointBox[{9, 2}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
          LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
          LineBox[{{6, 0}, {7, 0}}], 
          LineBox[{{6, 0}, {7, 2}}], {}}, {{}, {}, {}, 
          LineBox[{{6, 2}, {7, 4}}]}}, {{{}, {}}, {{}, {}}, {{}, {}}, {
          LineBox[{{7, 4}, {8, 0}}], LineBox[{{7, 4}, {8, 2}}]}}, {{
          LineBox[{{8, 0}, {9, 0}}], {}}, {{}, 
          LineBox[{{8, 2}, {9, 
           2}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}, {}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, \
{}}, {{}, {}}}}}], "24", "18", "22", "270", "\<\"47,53\"\>", "\<\"None\"\>"},
    {"28", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
         PointBox[{7, 2}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}, 
        PointBox[{9, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
          LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
          LineBox[{{6, 0}, {7, 0}}], {}}, {{}, LineBox[{{6, 2}, {7, 2}}]}}, {{
          LineBox[{{7, 0}, {8, 0}}], {}}, {{}, LineBox[{{7, 2}, {8, 2}}]}}, {
         LineBox[{{8, 0}, {9, 1}}], 
         LineBox[{{8, 2}, {9, 
          1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}, {{{}, {}}, {{}, {}}}, {{}, {}}}}], "18", "8", "11", 
     "131", "\<\"59,61\"\>", "\<\"j=2\"\>"},
    {"29", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
         PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
         PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, -2}], 
         PointBox[{9, 0}], PointBox[{9, 2}], PointBox[{9, 4}]}}, {
        LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
          LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
          LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, 
          LineBox[{{6, 2}, {7, 2}}], LineBox[{{6, 2}, {7, 4}}]}}, {{{}, 
          LineBox[{{7, -2}, {8, 2}}]}, {{}, {}}, {{}, {}}, {
          LineBox[{{7, 4}, {8, 0}}], {}}}, {{LineBox[{{8, 0}, {9, -2}}], 
          LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
          LineBox[{{8, 2}, {9, 2}}], 
          LineBox[{{8, 2}, {9, 
           4}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}, {}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, \
{}, {}, {}}, {{}, {}, {}, {}}}}}], "28", "18", "29", 
     "333", "\<\"59,61\"\>", "\<\"j=2\"\>"},
    {"30", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
         PointBox[{7, 2}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}, {
         PointBox[{9, -2}], PointBox[{9, 0}], PointBox[{9, 2}], 
         PointBox[{9, 4}]}}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
          LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
          LineBox[{{6, 0}, {7, 0}}], {}}, {{}, LineBox[{{6, 2}, {7, 2}}]}}, {{
          LineBox[{{7, 0}, {8, 0}}], {}}, {{}, LineBox[{{7, 2}, {8, 2}}]}}, {{
          LineBox[{{8, 0}, {9, -2}}], 
          LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
          LineBox[{{8, 2}, {9, 2}}], 
          LineBox[{{8, 2}, {9, 
           4}}]}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}}}}], 
     "24", "14", "14", "182", "\<\"59,61\"\>", "\<\"j=2\"\>"},
    {"31", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
         PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
         PointBox[{8, 0}], PointBox[{8, 2}]}, PointBox[{9, 1}]}, {
        LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
          LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
          LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, 
          LineBox[{{6, 2}, {7, 2}}], LineBox[{{6, 2}, {7, 4}}]}}, {{{}, 
          LineBox[{{7, -2}, {8, 2}}]}, {{}, {}}, {{}, {}}, {
          LineBox[{{7, 4}, {8, 0}}], {}}}, {LineBox[{{8, 0}, {9, 1}}], 
         LineBox[{{8, 2}, {9, 
          1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{}, {}}}}],
      "22", "12", "13", "165", "\<\"59,61\"\>", "\<\"j=2\"\>"},
    {"32", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], 
        PointBox[{5, 1}], {PointBox[{6, -1}], PointBox[{6, 1}], 
         PointBox[{6, 3}]}, {PointBox[{7, 0}], PointBox[{7, 2}]}, 
        PointBox[{8, 1}], PointBox[{9, 1}], PointBox[{10, 1}]}, {
        LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], 
        LineBox[{{4, 1}, {5, 1}}], {LineBox[{{5, 1}, {6, -1}}], 
         LineBox[{{5, 1}, {6, 1}}], 
         LineBox[{{5, 1}, {6, 3}}]}, {{LineBox[{{6, -1}, {7, 0}}], {}}, {{}, 
          LineBox[{{6, 1}, {7, 2}}]}, {{}, {}}}, {
         LineBox[{{7, 0}, {8, 1}}], {}}, LineBox[{{8, 1}, {9, 1}}], 
        LineBox[{{9, 1}, {10, 
         1}}]}, {{}, {}, {}, {}, {{}, {}, {}}, {{{}, {}}, {{}, {}}, {{}, \
{}}}, {{}, {}}, {}, {}}}], "16", "10", "12", 
     "148", "\<\"37,41\"\>", "\<\"j=1\"\>"},
    {"33", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
         PointBox[{7, 2}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}, {
         PointBox[{9, -2}], PointBox[{9, 0}], PointBox[{9, 2}], 
         PointBox[{9, 4}]}, PointBox[{10, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
          LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
          LineBox[{{6, 0}, {7, 0}}], {}}, {{}, LineBox[{{6, 2}, {7, 2}}]}}, {{
          LineBox[{{7, 0}, {8, 0}}], {}}, {{}, LineBox[{{7, 2}, {8, 2}}]}}, {{
          LineBox[{{8, 0}, {9, -2}}], 
          LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
          LineBox[{{8, 2}, {9, 2}}], LineBox[{{8, 2}, {9, 4}}]}}, {
         LineBox[{{9, -2}, {10, 1}}], {}, {}, 
         LineBox[{{9, 4}, {10, 
          1}}]}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, \
{{}, {}}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, {}}, {{}, {}, {}, {}}}, {{}, \
{}, {}, {}}}}], "26", "16", "23", "271", "\<\"17,19\"\>", "\<\"None\"\>"},
    {"34", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
         PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
         PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, -2}], 
         PointBox[{9, 0}], PointBox[{9, 2}], PointBox[{9, 4}]}, 
        PointBox[{10, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
          LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
          LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, 
          LineBox[{{6, 2}, {7, 2}}], LineBox[{{6, 2}, {7, 4}}]}}, {{{}, 
          LineBox[{{7, -2}, {8, 2}}]}, {{}, {}}, {{}, {}}, {
          LineBox[{{7, 4}, {8, 0}}], {}}}, {{LineBox[{{8, 0}, {9, -2}}], 
          LineBox[{{8, 0}, {9, 0}}], {}, {}}, {{}, {}, 
          LineBox[{{8, 2}, {9, 2}}], LineBox[{{8, 2}, {9, 4}}]}}, {
         LineBox[{{9, -2}, {10, 1}}], {}, 
         LineBox[{{9, 2}, {10, 
          1}}], {}}}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, \
{}, {}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{{}, \
{}, {}, {}}, {{}, {}, {}, {}}}, {{}, {}, {}, {}}}}], "30", "20", "27", 
     "323", "\<\"17,19\"\>", "\<\"None\"\>"},
    {"35", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, -1}], PointBox[{6, 1}], PointBox[{6, 3}]}, {
         PointBox[{7, -1}], PointBox[{7, 1}], PointBox[{7, 3}]}, {
         PointBox[{8, 0}], PointBox[{8, 2}]}, PointBox[{9, 1}], 
        PointBox[{10, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, -1}}], {}, 
          LineBox[{{5, 0}, {6, 3}}]}, {{}, LineBox[{{5, 2}, {6, 1}}], {}}}, {{
          LineBox[{{6, -1}, {7, -1}}], {}, {}}, {{}, 
          LineBox[{{6, 1}, {7, 1}}], 
          LineBox[{{6, 1}, {7, 3}}]}, {{}, {}, {}}}, {{
          LineBox[{{7, -1}, {8, 0}}], {}}, {{}, {}}, {{}, 
          LineBox[{{7, 3}, {8, 2}}]}}, {LineBox[{{8, 0}, {9, 1}}], {}}, 
        LineBox[{{9, 1}, {10, 
         1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}, {}}, {{}, {}, {}}}, {{{}, \
{}, {}}, {{}, {}, {}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}, {{}, \
{}}, {}}}], "24", "10", "18", "202", "\<\"43,47\"\>", "\<\"None\"\>"},
    {"36", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, -2}], 
         PointBox[{7, 0}], PointBox[{7, 2}], PointBox[{7, 4}]}, {
         PointBox[{8, 0}], PointBox[{8, 2}]}, PointBox[{9, 1}], 
        PointBox[{10, 1}], PointBox[{11, 1}]}, {LineBox[{{1, 1}, {2, 1}}], 
        LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], {}}, {{}, 
          LineBox[{{5, 2}, {6, 2}}]}}, {{LineBox[{{6, 0}, {7, -2}}], 
          LineBox[{{6, 0}, {7, 0}}], {}, {}}, {{}, {}, 
          LineBox[{{6, 2}, {7, 2}}], LineBox[{{6, 2}, {7, 4}}]}}, {{{}, 
          LineBox[{{7, -2}, {8, 2}}]}, {{}, {}}, {{}, {}}, {
          LineBox[{{7, 4}, {8, 0}}], {}}}, {LineBox[{{8, 0}, {9, 1}}], 
         LineBox[{{8, 2}, {9, 1}}]}, LineBox[{{9, 1}, {10, 1}}], 
        LineBox[{{10, 1}, {11, 
         1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}, {}, \
{}}, {{}, {}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}, {{}, {}}}, {{}, {}}, \
{}, {}}}], "26", "16", "23", "271", "\<\"17,19\"\>", "\<\"None\"\>"},
    {"37", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, 0}], PointBox[{6, 2}]}, {PointBox[{7, 0}], 
         PointBox[{7, 2}]}, {PointBox[{8, 0}], PointBox[{8, 2}]}, 
        PointBox[{9, 1}], PointBox[{10, 1}], PointBox[{11, 1}]}, {
        LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, 0}}], 
          LineBox[{{5, 0}, {6, 2}}]}, {{}, {}}}, {{
          LineBox[{{6, 0}, {7, 0}}], {}}, {{}, LineBox[{{6, 2}, {7, 2}}]}}, {{
          LineBox[{{7, 0}, {8, 0}}], {}}, {{}, LineBox[{{7, 2}, {8, 2}}]}}, {
         LineBox[{{8, 0}, {9, 1}}], LineBox[{{8, 2}, {9, 1}}]}, 
        LineBox[{{9, 1}, {10, 1}}], 
        LineBox[{{10, 1}, {11, 
         1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}}, {{}, {}}}, {{{}, {}}, {{}, \
{}}}, {{{}, {}}, {{}, {}}}, {{}, {}}, {}, {}}}], "22", "12", "17", 
     "201", "\<\"17,19\"\>", "\<\"None\"\>"},
    {"38", 
     GraphicsBox[{{PointBox[{1, 1}], PointBox[{2, 1}], PointBox[{3, 1}], 
        PointBox[{4, 1}], {PointBox[{5, 0}], PointBox[{5, 2}]}, {
         PointBox[{6, -1}], PointBox[{6, 1}], PointBox[{6, 3}]}, {
         PointBox[{7, -1}], PointBox[{7, 1}], PointBox[{7, 3}]}, {
         PointBox[{8, 0}], PointBox[{8, 2}]}, {PointBox[{9, 0}], 
         PointBox[{9, 2}]}, PointBox[{10, 1}], PointBox[{11, 1}]}, {
        LineBox[{{1, 1}, {2, 1}}], LineBox[{{2, 1}, {3, 1}}], 
        LineBox[{{3, 1}, {4, 1}}], {LineBox[{{4, 1}, {5, 0}}], 
         LineBox[{{4, 1}, {5, 2}}]}, {{LineBox[{{5, 0}, {6, -1}}], 
          LineBox[{{5, 0}, {6, 1}}], {}}, {{}, {}, 
          LineBox[{{5, 2}, {6, 3}}]}}, {{
          LineBox[{{6, -1}, {7, -1}}], {}, {}}, {{}, 
          LineBox[{{6, 1}, {7, 1}}], {}}, {{}, {}, 
          LineBox[{{6, 3}, {7, 3}}]}}, {{{}, {}}, {
          LineBox[{{7, 1}, {8, 0}}], {}}, {{}, LineBox[{{7, 3}, {8, 2}}]}}, {{
          LineBox[{{8, 0}, {9, 0}}], {}}, {{}, 
          LineBox[{{8, 2}, {9, 2}}]}}, {{}, LineBox[{{9, 2}, {10, 1}}]}, 
        LineBox[{{10, 1}, {11, 
         1}}]}, {{}, {}, {}, {{}, {}}, {{{}, {}, {}}, {{}, {}, {}}}, {{{}, \
{}, {}}, {{}, {}, {}}, {{}, {}, {}}}, {{{}, {}}, {{}, {}}, {{}, {}}}, {{{}, \
{}}, {{}, {}}}, {{}, {}}, {}}}], "28", "6", "20", 
     "204", "\<\"43,47\"\>", "\<\"None\"\>"}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.496356083652357*^9, 3.496356103380725*^9}, 
   3.4963561975561423`*^9, 3.496356283549795*^9, {3.496356320402787*^9, 
   3.4963563352841854`*^9}, {3.496356545676715*^9, 3.496356561299179*^9}, 
   3.496356699868432*^9, {3.496356778241126*^9, 3.496356787093856*^9}, {
   3.4963569246516542`*^9, 3.496356939362808*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["DisplayTableTeX"], "Input",
 CellChangeTimes->{{3.496356997576515*^9, 3.4963569997095823`*^9}}],

Cell[BoxData[
 TagBox["\<\"\\\\begin{longtable}{|c|c|c|c|c|c|c|c|}\\n\\\\hline\\n\\\\# & \
Vine & s &$K(\\\\Gamma)$ & $\\\\cR$ &$N(\\\\Gamma)$ & $p$ & \
Exceptions\\\\\\\\\\n\\\\hline\\n%1\\n\\\\vine\\\\label{gbg1v1v1p1p1}\\n&$\\\\\
bigraph{gbg1v1v1p1p1}$\\n& 6 & 10 & 4 & 76 & 179,181 & $j=0,1$\\n\\\\\\\\ \\n\
\\\\hline \
\\n%2\\n\\\\vine\\\\label{gbg1v1v1p1v1x1}\\n&$\\\\bigraph{gbg1v1v1p1v1x1}$\\n&\
 6 & 12 & 3 & 75 & 41,43 & $j=0,1$\\n\\\\\\\\ \\n\\\\hline \\n%3\\n\\\\vine\\\
\\label{gbg1v1v1p1v1x0p1x0p0x1p0x1}\\n&$\\\\bigraph{\
gbg1v1v1p1v1x0p1x0p0x1p0x1}$\\n& 12 & 10 & 6 & 94 & 41,43 & \
$j=0,1$\\n\\\\\\\\ \\n\\\\hline \
\\n%4\\n\\\\vine\\\\label{gbg1v1v1p1p1v1x0x0p0x1x0}\\n&$\\\\bigraph{\
gbg1v1v1p1p1v1x0x0p0x1x0}$\\n& 10 & 10 & 6 & 94 & 29,31 & $j=0$\\n\\\\\\\\ \
\\n\\\\hline \
\\n%5\\n\\\\vine\\\\label{gbg1v1v1p1p1v1x0x0p1x0x0}\\n&$\\\\bigraph{\
gbg1v1v1p1p1v1x0x0p1x0x0}$\\n& 10 & 14 & 7 & 119 & 59,61 & $j=1$\\n\\\\\\\\ \
\\n\\\\hline \\n%6\\n\\\\vine\\\\label{gbg1v1v1p1p1v1x0x0p0x1x0v1x0p0x1}\\n&$\
\\\\bigraph{gbg1v1v1p1p1v1x0x0p0x1x0v1x0p0x1}$\\n& 14 & 10 & 9 & 121 & 59,61 \
& $j=1$\\n\\\\\\\\ \\n\\\\hline \
\\n%7\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p1x0}\\n&$\\\\bigraph{\
gbg1v1v1v1p1v1x0p1x0}$\\n& 8 & 6 & 7 & 87 & 41,43 & $j=0,4$\\n\\\\\\\\ \
\\n\\\\hline \
\\n%8\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p1x0p1x0}\\n&$\\\\bigraph{\
gbg1v1v1v1p1v1x0p1x0p1x0}$\\n& 10 & 14 & 5 & 101 & 37,41 & None\\n\\\\\\\\ \
\\n\\\\hline \
\\n%9\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p0x1v1x0p0x1}\\n&$\\\\bigraph{\
gbg1v1v1v1p1v1x0p0x1v1x0p0x1}$\\n& 12 & 2 & 9 & 89 & 41,43 & $j=0,4$\\n\\\\\\\
\\ \\n\\\\hline \\n%10\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p1x0v1x0p0x1}\\n&$\
\\\\bigraph{gbg1v1v1v1p1v1x0p1x0v1x0p0x1}$\\n& 12 & 6 & 7 & 87 & 59 & $j=0,2$\
\\n\\\\\\\\ \\n\\\\hline \\n%11\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p0x1v1x1}\
\\n&$\\\\bigraph{gbg1v1v1v1p1v1x0p0x1v1x1}$\\n& 10 & 4 & 6 & 70 & 59 & \
$j=0,2$\\n\\\\\\\\ \\n\\\\hline \
\\n%12\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p1x0v1x0p1x0p0x1}\\n&$\\\\bigraph{\
gbg1v1v1v1p1v1x0p1x0v1x0p1x0p0x1}$\\n& 14 & 10 & 11 & 139 & 73,79 & \
$j=0$\\n\\\\\\\\ \\n\\\\hline \
\\n%13\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p0x1v1x1p1x0}\\n&$\\\\bigraph{\
gbg1v1v1v1p1v1x0p0x1v1x1p1x0}$\\n& 12 & 8 & 10 & 122 & 73,79 & $j=0$\\n\\\\\\\
\\ \\n\\\\hline \
\\n%14\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p1x0p0x1v1x0x0p0x1x0p0x0x1p0x0x1}\\\
n&$\\\\bigraph{gbg1v1v1v1p1v1x0p1x0p0x1v1x0x0p0x1x0p0x0x1p0x0x1}$\\n& 18 & 10 \
& 9 & 121 & 37,41 & None\\n\\\\\\\\ \\n\\\\hline \
\\n%15\\n\\\\vine\\\\label{gbg1v1v1p1v1x0p1x0p0x1v0x1x0p0x0x1v0x1}\\n&$\\\\\
bigraph{gbg1v1v1p1v1x0p1x0p0x1v0x1x0p0x0x1v0x1}$\\n& 16 & 6 & 11 & 123 & \
73,79 & $j=0,2$\\n\\\\\\\\ \\n\\\\hline \
\\n%16\\n\\\\vine\\\\label{gbg1v1v1p1p1v1x0x0p0x1x0v1x0p0x1v1x0p0x1}\\n&$\\\\\
bigraph{gbg1v1v1p1p1v1x0x0p0x1x0v1x0p0x1v1x0p0x1}$\\n& 18 & 10 & 11 & 139 & \
103,107 & None\\n\\\\\\\\ \\n\\\\hline \
\\n%17\\n\\\\vine\\\\label{gbg1v1v1v1v1p1p1v1x0x0p0x1x0v1x0}\\n&$\\\\bigraph{\
gbg1v1v1v1v1p1p1v1x0x0p0x1x0v1x0}$\\n& 12 & 10 & 7 & 103 & 43,47 & \
None\\n\\\\\\\\ \\n\\\\hline \
\\n%18\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p1x0v1x0p1x0p0x1v1x0x0}\\n&$\\\\\
bigraph{gbg1v1v1v1p1v1x0p1x0v1x0p1x0p0x1v1x0x0}$\\n& 16 & 10 & 12 & 148 & \
59,61 & None\\n\\\\\\\\ \\n\\\\hline \
\\n%19\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p0x1v1x1p1x0v0x1}\\n&$\\\\bigraph{\
gbg1v1v1v1p1v1x0p0x1v1x1p1x0v0x1}$\\n& 14 & 8 & 11 & 131 & 59,61 & \
None\\n\\\\\\\\ \\n\\\\hline \
\\n%20\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p1x0v1x0p0x1v1x1}\\n&$\\\\bigraph{\
gbg1v1v1v1p1v1x0p1x0v1x0p0x1v1x1}$\\n& 14 & 8 & 8 & 104 & 5,7 & None\\n\\\\\\\
\\ \\n\\\\hline \\n%21\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p1x0v1x0v1}\\n&$\\\
\\bigraph{gbg1v1v1v1p1v1x0p1x0v1x0v1}$\\n& 12 & 6 & 8 & 96 & 37,41 & $j=2$\\n\
\\\\\\\\ \\n\\\\hline \
\\n%22\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p1x0v1x0v1p1p1}\\n&$\\\\bigraph{\
gbg1v1v1v1p1v1x0p1x0v1x0v1p1p1}$\\n& 16 & 18 & 17 & 225 & 47,53 & None\\n\\\\\
\\\\ \\n\\\\hline \
\\n%23\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p1x0v1x0p1x0v1x0p0x1}\\n&$\\\\\
bigraph{gbg1v1v1v1p1v1x0p1x0v1x0p1x0v1x0p0x1}$\\n& 16 & 10 & 9 & 121 & 5,7 & \
None\\n\\\\\\\\ \\n\\\\hline \
\\n%24\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p0x1v1x1v1v1}\\n&$\\\\bigraph{\
gbg1v1v1v1p1v1x0p0x1v1x1v1v1}$\\n& 14 & 8 & 8 & 104 & 5,7 & None\\n\\\\\\\\ \
\\n\\\\hline \
\\n%25\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p0x1v1x0p1x0p0x1v0x0x1v1}\\n&$\\\\\
bigraph{gbg1v1v1v1p1v1x0p0x1v1x0p1x0p0x1v0x0x1v1}$\\n& 18 & 6 & 11 & 123 & \
37,41 & $j=2$\\n\\\\\\\\ \\n\\\\hline \
\\n%26\\n\\\\vine\\\\label{\
gbg1v1v1v1p1v1x0p0x1v1x0p1x0p0x1v0x1x0p0x1x0p0x0x1v1x0x0p0x1x0p0x0x1p0x0x1p0x0\
x1}\\n&$\\\\bigraph{\
gbg1v1v1v1p1v1x0p0x1v1x0p1x0p0x1v0x1x0p0x1x0p0x0x1v1x0x0p0x1x0p0x0x1p0x0x1p0x0\
x1}$\\n& 30 & 22 & 24 & 304 & 47,53 & None\\n\\\\\\\\ \\n\\\\hline \
\\n%27\\n\\\\vine\\\\label{\
gbg1v1v1v1p1v1x0p0x1v1x0p1x0p1x0p0x1v0x0x0x1p0x0x0x1v1x0p0x1}\\n&$\\\\bigraph{\
gbg1v1v1v1p1v1x0p0x1v1x0p1x0p1x0p0x1v0x0x0x1p0x0x0x1v1x0p0x1}$\\n& 24 & 18 & \
22 & 270 & 47,53 & None\\n\\\\\\\\ \\n\\\\hline \
\\n%28\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p1x0v1x0p0x1v1x0p0x1v1x1}\\n&$\\\\\
bigraph{gbg1v1v1v1p1v1x0p1x0v1x0p0x1v1x0p0x1v1x1}$\\n& 18 & 8 & 11 & 131 & \
59,61 & $j=2$\\n\\\\\\\\ \\n\\\\hline \
\\n%29\\n\\\\vine\\\\label{\
gbg1v1v1v1p1v1x0p0x1v1x0p1x0p0x1p0x1v0x0x0x1p1x0x0x0v1x0p1x0p0x1p0x1}\\n&$\\\\\
bigraph{gbg1v1v1v1p1v1x0p0x1v1x0p1x0p0x1p0x1v0x0x0x1p1x0x0x0v1x0p1x0p0x1p0x1}$\
\\n& 28 & 18 & 29 & 333 & 59,61 & $j=2$\\n\\\\\\\\ \\n\\\\hline \
\\n%30\\n\\\\vine\\\\label{\
gbg1v1v1v1p1v1x0p1x0v1x0p0x1v1x0p0x1v1x0p1x0p0x1p0x1}\\n&$\\\\bigraph{\
gbg1v1v1v1p1v1x0p1x0v1x0p0x1v1x0p0x1v1x0p1x0p0x1p0x1}$\\n& 24 & 14 & 14 & 182 \
& 59,61 & $j=2$\\n\\\\\\\\ \\n\\\\hline \
\\n%31\\n\\\\vine\\\\label{\
gbg1v1v1v1p1v1x0p0x1v1x0p1x0p0x1p0x1v0x0x0x1p1x0x0x0v1x1}\\n&$\\\\bigraph{\
gbg1v1v1v1p1v1x0p0x1v1x0p1x0p0x1p0x1v0x0x0x1p1x0x0x0v1x1}$\\n& 22 & 12 & 13 & \
165 & 59,61 & $j=2$\\n\\\\\\\\ \\n\\\\hline \
\\n%32\\n\\\\vine\\\\label{gbg1v1v1v1v1p1p1v1x0x0p0x1x0v1x0v1v1}\\n&$\\\\\
bigraph{gbg1v1v1v1v1p1p1v1x0x0p0x1x0v1x0v1v1}$\\n& 16 & 10 & 12 & 148 & 37,41 \
& $j=1$\\n\\\\\\\\ \\n\\\\hline \
\\n%33\\n\\\\vine\\\\label{\
gbg1v1v1v1p1v1x0p1x0v1x0p0x1v1x0p0x1v1x0p1x0p0x1p0x1v1x0x0x1}\\n&$\\\\bigraph{\
gbg1v1v1v1p1v1x0p1x0v1x0p0x1v1x0p0x1v1x0p1x0p0x1p0x1v1x0x0x1}$\\n& 26 & 16 & \
23 & 271 & 17,19 & None\\n\\\\\\\\ \\n\\\\hline \
\\n%34\\n\\\\vine\\\\label{\
gbg1v1v1v1p1v1x0p0x1v1x0p1x0p0x1p0x1v0x0x0x1p1x0x0x0v1x0p1x0p0x1p0x1v1x0x1x0}\
\\n&$\\\\bigraph{\
gbg1v1v1v1p1v1x0p0x1v1x0p1x0p0x1p0x1v0x0x0x1p1x0x0x0v1x0p1x0p0x1p0x1v1x0x1x0}$\
\\n& 30 & 20 & 27 & 323 & 17,19 & None\\n\\\\\\\\ \\n\\\\hline \
\\n%35\\n\\\\vine\\\\label{\
gbg1v1v1v1p1v1x0p0x1p1x0v1x0x0p0x1x0p0x1x0v1x0x0p0x0x1v1x0v1}\\n&$\\\\bigraph{\
gbg1v1v1v1p1v1x0p0x1p1x0v1x0x0p0x1x0p0x1x0v1x0x0p0x0x1v1x0v1}$\\n& 24 & 10 & \
18 & 202 & 43,47 & None\\n\\\\\\\\ \\n\\\\hline \
\\n%36\\n\\\\vine\\\\label{\
gbg1v1v1v1p1v1x0p0x1v1x0p1x0p0x1p0x1v0x0x0x1p1x0x0x0v1x1v1v1}\\n&$\\\\bigraph{\
gbg1v1v1v1p1v1x0p0x1v1x0p1x0p0x1p0x1v0x0x0x1p1x0x0x0v1x1v1v1}$\\n& 26 & 16 & \
23 & 271 & 17,19 & None\\n\\\\\\\\ \\n\\\\hline \
\\n%37\\n\\\\vine\\\\label{gbg1v1v1v1p1v1x0p1x0v1x0p0x1v1x0p0x1v1x1v1v1}\\n&$\
\\\\bigraph{gbg1v1v1v1p1v1x0p1x0v1x0p0x1v1x0p0x1v1x1v1v1}$\\n& 22 & 12 & 17 & \
201 & 17,19 & None\\n\\\\\\\\ \\n\\\\hline \
\\n%38\\n\\\\vine\\\\label{\
gbg1v1v1v1p1v1x0p1x0p0x1v1x0x0p0x1x0p0x0x1v0x1x0p0x0x1v1x0p0x1v0x1v1}\\n&$\\\\\
bigraph{gbg1v1v1v1p1v1x0p1x0p0x1v1x0x0p0x1x0p0x0x1v0x1x0p0x0x1v1x0p0x1v0x1v1}$\
\\n& 28 & 6 & 20 & 204 & 43,47 & None\\n\\\\\\\\ \\n\\\\hline \
\\n\\\\end{longtable}\\n\"\>",
  DisplayForm]], "Output",
 CellChangeTimes->{3.49635700009013*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1156, 722},
WindowMargins->{{20, Automatic}, {Automatic, -23}},
ShowSelection->True,
Magnification->0.8999999761581421,
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (February 18, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 821, 19, 69, "Input"],
Cell[CellGroupData[{
Cell[1413, 45, 372, 9, 35, "Print"],
Cell[1788, 56, 353, 9, 20, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[2190, 71, 164, 2, 67, "Title"],
Cell[2357, 75, 148, 2, 48, "Subtitle"],
Cell[2508, 79, 39041, 1139, 534, "Input"],
Cell[CellGroupData[{
Cell[41574, 1222, 138, 2, 26, "Input"],
Cell[41715, 1226, 30828, 535, 1125, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72580, 1766, 136, 2, 26, "Input"],
Cell[72719, 1770, 122, 2, 25, "Output"]
}, Open  ]],
Cell[72856, 1775, 315, 9, 26, "Input"],
Cell[CellGroupData[{
Cell[73196, 1788, 348, 6, 25, "Input"],
Cell[73547, 1796, 628, 10, 25, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74212, 1811, 419, 7, 25, "Input"],
Cell[74634, 1820, 602, 11, 25, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75273, 1836, 452, 7, 25, "Input"],
Cell[75728, 1845, 521, 9, 25, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76286, 1859, 210, 4, 25, "Input"],
Cell[76499, 1865, 715, 12, 39, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77251, 1882, 162, 2, 48, "Subtitle"],
Cell[77416, 1886, 823, 20, 26, "Input"],
Cell[78242, 1908, 739, 17, 56, "Input"],
Cell[78984, 1927, 2637, 80, 53, "Input"],
Cell[81624, 2009, 26106, 777, 341, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107767, 2791, 252, 5, 48, "Subtitle"],
Cell[108022, 2798, 681, 18, 41, "Input"],
Cell[CellGroupData[{
Cell[108728, 2820, 146, 2, 26, "Input"],
Cell[108877, 2824, 7208, 128, 266, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116122, 2957, 337, 8, 26, "Input"],
Cell[116462, 2967, 1428, 27, 209, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117927, 2999, 710, 16, 26, "Input"],
Cell[118640, 3017, 929, 29, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119606, 3051, 564, 12, 26, "Input"],
Cell[120173, 3065, 11929, 209, 462, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[132139, 3279, 1032, 24, 36, "Input"],
Cell[133174, 3305, 18579, 418, 711, "Output"]
}, Open  ]],
Cell[151768, 3726, 86, 1, 35, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[151891, 3732, 198, 4, 43, "Subtitle"],
Cell[152092, 3738, 468, 13, 23, "Input"],
Cell[CellGroupData[{
Cell[152585, 3755, 141, 2, 23, "Input"],
Cell[152729, 3759, 9200, 155, 278, "Output"]
}, Open  ]],
Cell[161944, 3917, 2755, 59, 77, "Input"],
Cell[CellGroupData[{
Cell[164724, 3980, 171, 3, 22, "Input"],
Cell[164898, 3985, 200, 5, 22, "Output"]
}, Open  ]],
Cell[165113, 3993, 92, 1, 22, "Input"],
Cell[CellGroupData[{
Cell[165230, 3998, 1379, 33, 23, "Input"],
Cell[166612, 4033, 330374, 5623, 216, "Output"]
}, Open  ]],
Cell[497001, 9659, 362, 6, 21, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497400, 9670, 168, 3, 43, "Subtitle"],
Cell[497571, 9675, 866, 24, 36, "Input"],
Cell[498440, 9701, 2280, 59, 117, "Input"],
Cell[500723, 9762, 4595, 93, 250, "Input"],
Cell[505321, 9857, 2871, 69, 103, "Input"],
Cell[CellGroupData[{
Cell[508217, 9930, 106, 1, 23, "Input"],
Cell[508326, 9933, 34944, 608, 3581, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[543307, 10546, 109, 1, 23, "Input"],
Cell[543419, 10549, 7672, 126, 3047, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

